Disorder in low dimensions: localisation effects in spin glass wires and cold atoms

In this paper, we review the recent activity of our group on the study of disorder effects on systems displaying phase coherence. These studies have focused on both the electronic transport through mesoscopic metallic spin glasses, and cold atomic gases trapped in a disordered potential.

==> Figures.SG/Function_F_v2.nb <==
(************** Content-type: application/mathematica **************
                     CreatedBy='Mathematica 5.0'

                    Mathematica-Compatible Notebook

This notebook can be used with any Mathematica-compatible
application, such as Mathematica, MathReader or Publicon. The data
for the notebook starts with the line containing stars above.

To get the notebook into a Mathematica-compatible application, do
one of the following:

* Save the data starting with the line of stars above into a file
  with a name ending in .nb, then open the file inside the
  application;

* Copy the data starting with the line of stars above to the
  clipboard, then use the Paste menu command inside the application.

Data for notebooks contains only printable 7-bit ASCII and can be
sent directly in email or through ftp in text mode.  Newlines can be
CR, LF or CRLF (Unix, Macintosh or MS-DOS style).

NOTE: If you modify the data for this notebook not in a Mathematica-
compatible application, you must delete the line below containing
the word CacheID, otherwise Mathematica-compatible applications may
try to use invalid cache data.

For more information on notebooks and Mathematica-compatible 
applications, contact Wolfram Research:
  web: http://www.wolfram.com
  email: info@wolfram.com
  phone: +1-217-398-0700 (U.S.)

Notebook reader applications are available free of charge from 
Wolfram Research.
*******************************************************************)

(*CacheID: 232*)


(*NotebookFileLineBreakTest
NotebookFileLineBreakTest*)
(*NotebookOptionsPosition[    148274,       2652]*)
(*NotebookOutlinePosition[    148951,       2675]*)
(*  CellTagsIndexPosition[    148907,       2671]*)
(*WindowFrame->Normal*)



Notebook[{
Cell[BoxData[
    \(FF[x_] := 
      12*Sum[1/\((Pi^2\ \ n^2 + \ \ x^2)\)^2, {n, 1, Infinity}]\)], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
    \(FF[x]\)], "Input"],

Cell[BoxData[
    \(TraditionalForm\`\(3\ \(\(csch\^2\)(x)\)\ \((2\ x\^2 + \(sinh(2\ x)\)\ \
x - 2\ \(cosh(2\ x)\) + 2)\)\)\/\(2\ x\^4\)\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(TraditionalForm\`FullSimplify[%]\)], "Input"],

Cell[BoxData[
    \(TraditionalForm\`\(3\ \((x\ \((x\ \(\(csch\^2\)(x)\) + coth(x))\) - \
2)\)\)\/x\^4\)], "Output"]
}, Open  ]],

Cell[BoxData[
    \(TraditionalForm\`\(\(\[IndentingNewLine]\)\(\[IndentingNewLine]\)\(\
\[IndentingNewLine]\)\(\[IndentingNewLine]\)\(\[IndentingNewLine]\)\(\
\[IndentingNewLine]\)\(\[IndentingNewLine]\)\(\[IndentingNewLine]\)\(\
\[IndentingNewLine]\)\(\[IndentingNewLine]\)\(\[IndentingNewLine]\)\(\
\[IndentingNewLine]\)\(\[IndentingNewLine]\)\(\[IndentingNewLine]\)\(\
\[IndentingNewLine]\)\(\[IndentingNewLine]\)\(\[IndentingNewLine]\)\(\
\[IndentingNewLine]\)\(\[IndentingNewLine]\)\(\[IndentingNewLine]\)\(\
\[IndentingNewLine]\)\(\[IndentingNewLine]\)\(\[IndentingNewLine]\)\(\
\[IndentingNewLine]\)\(\[IndentingNewLine]\)\)\)], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
    \(F[x]\)], "Input"],

Cell[BoxData[
    \(TraditionalForm\`\(3\ \(\(csch\^2\)(x)\)\ \((2\ x\^2 + \(sinh(2\ x)\)\ \
x - 2\ \(cosh(2\ x)\) + 2)\)\)\/\(4\ x\^4\)\)], "Output"]
}, Open  ]],

Cell[BoxData[
    RowBox[{\(F[x_]\), ":=", 
      FormBox[\(\(3\ \(\(csch\^2\)(
                x)\)\ \((2\ x\^2 + \(sinh(2\ x)\)\ x - 2\ \(cosh(2\ x)\) + 
                  2)\)\)\/\(4\ x\^4\)\),
        "TraditionalForm"]}]], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
    \(FullSimplify[F[x]]\)], "Input"],

Cell[BoxData[
    \(TraditionalForm\`\(3\ \((x\ \((x\ \(\(csch\^2\)(x)\) + coth(x))\) - \
2)\)\)\/\(2\ x\^4\)\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(Limit[F[x], {x \[Rule] 0}]\)], "Input"],

Cell[BoxData[
    \(TraditionalForm\`{1\/15}\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(Plot[1/15 + 3*F[\((800/\((Sqrt[3/4]*L)\))\)], {L, 150, 170}]\)], "Input"],

Cell[GraphicsData["PostScript", "\<\
%!
%%Creator: Mathematica
%%AspectRatio: .61803 
MathPictureStart
/Mabs {
Mgmatrix idtransform
Mtmatrix dtransform
} bind def
/Mabsadd { Mabs
3 -1 roll add
3 1 roll add
exch } bind def
%% Graphics
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 10  scalefont  setfont
% Scaling calculations
-7.11905 0.0476191 -9.91209 124.585 [
[.2619 .04225 -9 -9 ]
[.2619 .04225 9 0 ]
[.5 .04225 -9 -9 ]
[.5 .04225 9 0 ]
[.7381 .04225 -9 -9 ]
[.7381 .04225 9 0 ]
[.97619 .04225 -9 -9 ]
[.97619 .04225 9 0 ]
[.01131 .17934 -30 -4.5 ]
[.01131 .17934 0 4.5 ]
[.01131 .30392 -30 -4.5 ]
[.01131 .30392 0 4.5 ]
[.01131 .42851 -30 -4.5 ]
[.01131 .42851 0 4.5 ]
[.01131 .55309 -30 -4.5 ]
[.01131 .55309 0 4.5 ]
[ 0 0 0 0 ]
[ 1 .61803 0 0 ]
] MathScale
% Start of Graphics
1 setlinecap
1 setlinejoin
newpath
0 g
.25 Mabswid
[ ] 0 setdash
.2619 .05475 m
.2619 .061 L
s
[(155)] .2619 .04225 0 1 Mshowa
.5 .05475 m
.5 .061 L
s
[(160)] .5 .04225 0 1 Mshowa
.7381 .05475 m
.7381 .061 L
s
[(165)] .7381 .04225 0 1 Mshowa
.97619 .05475 m
.97619 .061 L
s
[(170)] .97619 .04225 0 1 Mshowa
.125 Mabswid
.07143 .05475 m
.07143 .0585 L
s
.11905 .05475 m
.11905 .0585 L
s
.16667 .05475 m
.16667 .0585 L
s
.21429 .05475 m
.21429 .0585 L
s
.30952 .05475 m
.30952 .0585 L
s
.35714 .05475 m
.35714 .0585 L
s
.40476 .05475 m
.40476 .0585 L
s
.45238 .05475 m
.45238 .0585 L
s
.54762 .05475 m
.54762 .0585 L
s
.59524 .05475 m
.59524 .0585 L
s
.64286 .05475 m
.64286 .0585 L
s
.69048 .05475 m
.69048 .0585 L
s
.78571 .05475 m
.78571 .0585 L
s
.83333 .05475 m
.83333 .0585 L
s
.88095 .05475 m
.88095 .0585 L
s
.92857 .05475 m
.92857 .0585 L
s
.25 Mabswid
0 .05475 m
1 .05475 L
s
.02381 .17934 m
.03006 .17934 L
s
[(0.081)] .01131 .17934 1 0 Mshowa
.02381 .30392 m
.03006 .30392 L
s
[(0.082)] .01131 .30392 1 0 Mshowa
.02381 .42851 m
.03006 .42851 L
s
[(0.083)] .01131 .42851 1 0 Mshowa
.02381 .55309 m
.03006 .55309 L
s
[(0.084)] .01131 .55309 1 0 Mshowa
.125 Mabswid
.02381 .07967 m
.02756 .07967 L
s
.02381 .10459 m
.02756 .10459 L
s
.02381 .1295 m
.02756 .1295 L
s
.02381 .15442 m
.02756 .15442 L
s
.02381 .20425 m
.02756 .20425 L
s
.02381 .22917 m
.02756 .22917 L
s
.02381 .25409 m
.02756 .25409 L
s
.02381 .27901 m
.02756 .27901 L
s
.02381 .32884 m
.02756 .32884 L
s
.02381 .35376 m
.02756 .35376 L
s
.02381 .37867 m
.02756 .37867 L
s
.02381 .40359 m
.02756 .40359 L
s
.02381 .45342 m
.02756 .45342 L
s
.02381 .47834 m
.02756 .47834 L
s
.02381 .50326 m
.02756 .50326 L
s
.02381 .52818 m
.02756 .52818 L
s
.02381 .02983 m
.02756 .02983 L
s
.02381 .00492 m
.02756 .00492 L
s
.02381 .57801 m
.02756 .57801 L
s
.02381 .60293 m
.02756 .60293 L
s
.25 Mabswid
.02381 0 m
.02381 .61803 L
s
0 0 m
1 0 L
1 .61803 L
0 .61803 L
closepath
clip
newpath
.5 Mabswid
.02381 .01472 m
.06244 .0369 L
.10458 .06126 L
.14415 .08429 L
.18221 .1066 L
.22272 .13049 L
.26171 .15364 L
.30316 .17841 L
.34309 .20244 L
.3815 .22569 L
.42237 .25059 L
.46172 .27471 L
.49955 .29804 L
.53984 .32303 L
.57861 .34723 L
.61984 .37311 L
.65954 .39819 L
.69774 .42245 L
.73838 .44842 L
.77751 .47355 L
.81909 .50042 L
.85916 .52645 L
.89771 .55164 L
.93871 .57857 L
.97619 .60332 L
s
% End of Graphics
MathPictureEnd
\
\>"], "Graphics",
  ImageSize->{866.438, 535.5},
  ImageMargins->{{43, 0}, {0, 0}},
  ImageRegion->{{0, 1}, {0, 1}},
  ImageCache->GraphicsData["Bitmap", "\<\
CF5dJ6E]HGAYHf4PAg9QL6QYHg<PAVmbKF5d0`4000=R00025b000`400?l00000o`00003ooooooooo
ooooooooooooIOooool00?ooooooooooooooooooofGooooo003ooooooooooooooooooomUooooo`00
ooooooooooooooooooooIOooool00?ooooooooooooooooooofGooooo003ooooooooooooooooooomU
ooooo`00:?ooool00ol0003oooooooooo`3oooooooooooooooooooljooooo`00:?ooool00ol0003o
ooooooooo`3oooooooooooooooooooljooooo`00:?ooool00ol0003oooooooooo`3ooooooooooooo
ooooooljooooo`00:?ooool00ol0003oooooooooo`3oooooooooooooooooooljooooo`00:?ooool4
o`000?ooooooooooooooooooocWooooo000Xooooo`03o`000?oooooooooo0?oooooooooooooooooo
oc[ooooo000Xooooo`03o`000?oooooooooo0?oooooooooooooooooooc[ooooo000Xooooo`03o`00
0?oooooooooo0?oooooooooooooooooooc[ooooo000Xooooo`03o`000?oooooooooo0?oooooooooo
oooooooooc[ooooo000Xooooo`03o`000?oooooooooo0?oooooooooooooooooooc[ooooo000Xoooo
o`03o`000?oooooooooo0?oooooooooooooooooooc[ooooo000Xooooo`03o`000?oooooooooo0?oo
oooooooooooooooooc[ooooo000Xooooo`03o`000?oooooooooo0?oooooooooooooooooooc[ooooo
000Xooooo`;o0000oooooooooooooooooooo>oooool002Sooooo00Co0000ooooool0003o0000oooo
oooooooooooooooo>Oooool002Sooooo00Co0000oooooooooooooooo0_l0003ooooooooooooooooo
oolgooooo`00:?ooool00ol0003oooooooooo`03ooooo`03o`000?oooooooooo0?oooooooooooooo
ooooocCooooo000Xooooo`03o`000?oooooooooo00Cooooo0_l0003oooooooooooooooooooldoooo
o`00:?ooool00ol0003oooooooooo`06ooooo`;o0000oooooooooooooooooooo<_ooool002Sooooo
00?o0000ooooooooool02?ooool2o`000?oooooooooooooooooooc3ooooo000Xooooo`03o`000?oo
oooooooo00[ooooo0_l0003oooooooooooooooooool^ooooo`00:?ooool00ol0003oooooooooo`0<
ooooo`;o0000oooooooooooooooooooo;?ooool002Sooooo00?o0000ooooooooool03_ooool00ol0
003oooooooooo`3ooooooooooooooooooolYooooo`00:?ooool00ol0003oooooooooo`0?ooooo`;o
0000oooooooooooooooooooo:Oooool002Sooooo00?o0000ooooooooool04Oooool2o`000?oooooo
ooooooooooooobOooooo000Xooooo`Co00004_ooool2o`000?ooooooooooooooooooobGooooo000X
ooooo`03o`000?oooooooooo01Gooooo0_l0003ooooooooooooooooooolSooooo`00:?ooool00ol0
003oooooooooo`0Gooooo`;o0000oooooooooooooooooooo8Oooool002Sooooo00?o0000oooooooo
ool06Oooool00ol0003oooooooooo`2Rooooo`?o00000oooool3o`0000?ooooo0ol0002jooooo`?o
00000oooool3o`0000Cooooo0_l0002kooooo`?o00000oooool3o`0000?ooooo0ol0002jooooo`?o
00001?ooool00ol0003oooooooooo`03ooooo`;o00003_ooool002Sooooo00?o0000ooooooooool0
6_ooool2o`000:?ooooo00Go0000ooooooooooooooooo`000003ooooo`03o`000?oooooo000000?o
oooo00?o0000ooooooooool0^?ooool01Ol0003ooooooooooooooooo000000?ooooo00Co0000oooo
oooooooo00000_ooool00ol0003oooooooooo`2iooooo`05o`000?ooooooooooooooool000000ooo
ool00ol0003oooooo`000003ooooo`03o`000?oooooooooo0;Sooooo00?o0000ooooooooool00ooo
ool00ol0003oooooooooo`02ooooo`04o`000?ooooooooooo`0000gooooo000Xooooo`03o`000?oo
oooooooo01cooooo0_l0002Qooooo`03o`000?oooooooooo00Gooooo00?o0000ooooooooool00ooo
ool00ol0003oooooooooo`2hooooo`05o`000?ooooooooooooooool000000oooool01?l0003ooooo
ooooool00002ooooo`03o`000?oooooooooo0;Wooooo00Go0000ooooooooooooooooo`000003oooo
o`03o`000?oooooooooo00?ooooo00?o0000ooooooooool0^?ooool00ol0003oooooooooo`04oooo
o`05o`000?ooooooooooooooool000000_ooool00ol0003oooooooooo`0;ooooo`00:?ooool00ol0
003oooooooooo`0Nooooo`;o0000Woooool00ol0003oooooooooo`05ooooo`03o`000?oooooooooo
00?ooooo00?o0000ooooooooool0^?ooool01?l0003oooooooooooooool4o`0000?ooooo00Co0000
oooooooooooo0000^oooool01?l0003oooooooooooooool4o`0000Kooooo00?o0000ooooooooool0
^?ooool00ol0003oooooooooo`04ooooo`05o`000?ooooooooooooooool000000_ooool00ol0003o
ooooooooo`0;ooooo`00:?ooool00ol0003oooooooooo`0Pooooo`;o0000WOooool01?l0003ooooo
ooooooooool4o`0000;ooooo1?l0002kooooo`05o`000?ooooooooooooooool000001_ooool01?l0
003oooooooooool0002kooooo`05o`000?ooooooooooooooool000001Oooool4o`000;_ooooo00?o
0000ooooooooool01Oooool01?l0003oooooooooool00002ooooo`03o`000?oooooooooo00_ooooo
000Xooooo`03o`000?oooooooooo02;ooooo00?o0000ooooooooool0VOooool2o`0000?ooooo00?o
0000ooooooooool00oooool00ol0003oooooooooo`2kooooo`;o00001?ooool00ol0003ooooooooo
o`03ooooo`04o`000?ooooooooooo`000;[ooooo0_l00004ooooo`03o`000?oooooooooo00;ooooo
00?o0000ooooooooool0^oooool2o`0000?ooooo00Go0000ooooooooooooooooo`000002ooooo`04
o`000?ooooooooooo`0000gooooo000Xooooo`03o`000?oooooooooo02?ooooo0_l0002Jooooo`04
o`000?ooooooooooooooo`Go000000?oooooo`000?l000000ol0002jooooo`03o`000?oooooooooo
00?ooooo0_l00004ooooo`;o0000_?ooool00ol0003oooooooooo`03ooooo`;o00000_ooool5o`00
0;[ooooo00Co0000oooooooooooooooo1Ol00003ooooo`;o00003_ooool002Sooooo00?o0000oooo
ooooool09Oooool2o`000?oooooooooooooooooooa?ooooo000Xooooo`03o`000?oooooooooo02Oo
oooo00?o0000ooooooooool0oooooooooooooooooooo4?ooool002Sooooo00?o0000ooooooooool0
:?ooool2o`000?oooooooooooooooooooa3ooooo000Xooooo`03o`000?oooooooooo02[ooooo0_l0
003oooooooooooooooooool>ooooo`00:?ooool00ol0003oooooooooo`0/ooooo`03o`000?oooooo
oooo0?ooooooooooooooooooo`_ooooo000Xooooo`03o`000?oooooooooo02gooooo0_l0003ooooo
ooooooooooooool;ooooo`00:?ooool00ol0003oooooooooo`0_ooooo`;o0000oooooooooooooooo
oooo2Oooool002Sooooo00?o0000ooooooooool0<Oooool00ol0003oooooooooo`3ooooooooooooo
ooooool6ooooo`00:?ooool00ol0003oooooooooo`0booooo`;o0000oooooooooooooooooooo1_oo
ool002Sooooo00?o0000ooooooooool0=?ooool2o`000?ooooooooooooooooooo`Cooooo000Xoooo
o`03o`000?oooooooooo03Kooooo00?o0000ooooooooool0oooooooooooooooooooo0Oooool001Co
ooooool0003oo`000?oo0000DOl0000002Sooooo00?o0000ooooooooool09Oooool00ol0003ooooo
ooooo`0Aooooo`;o00004oooool00ol0003oooooooooo`0Uooooo`03o`000?oooooooooo02Gooooo
00?o0000ooooooooool09Oooool00ol0003oooooooooo`0Uooooo`03o`000?oooooooooo02Kooooo
00?o0000ooooooooool09Oooool00ol0003oooooooooo`0Uooooo`03o`000?oooooooooo02Gooooo
00?o0000ooooooooool09_ooool00ol0003oooooooooo`0Uooooo`03o`000?oooooooooo02Gooooo
00?o0000ooooooooool09Oooool00ol0003oooooooooo`0Vooooo`03o`000?oooooooooo02Gooooo
00?o0000ooooooooool09Oooool00ol0003oooooooooo`0Uooooo`03o`000?oooooooooo02Kooooo
00?o0000ooooooooool09Oooool00ol0003oooooooooo`0Booooo`00:?ooool00ol0003ooooooooo
o`0Uooooo`03o`000?oooooooooo01?ooooo00?o0000ooooooooool04?ooool00ol0003ooooooooo
o`0Uooooo`03o`000?oooooooooo02Gooooo00?o0000ooooooooool09Oooool00ol0003ooooooooo
o`0Uooooo`03o`000?oooooooooo02Kooooo00?o0000ooooooooool09Oooool00ol0003ooooooooo
o`0Uooooo`03o`000?oooooooooo02Gooooo00?o0000ooooooooool09_ooool00ol0003ooooooooo
o`0Uooooo`03o`000?oooooooooo02Gooooo00?o0000ooooooooool09Oooool00ol0003ooooooooo
o`0Vooooo`03o`000?oooooooooo02Gooooo00?o0000ooooooooool09Oooool00ol0003ooooooooo
o`0Uooooo`03o`000?oooooooooo02Kooooo00?o0000ooooooooool09Oooool00ol0003ooooooooo
o`0Booooo`00:?ooool00ol0003oooooooooo`0Uooooo`03o`000?oooooooooo01Cooooo0_l0000@
ooooo`03o`000?oooooooooo02Gooooo00?o0000ooooooooool09Oooool00ol0003oooooooooo`0U
ooooo`03o`000?oooooooooo02Gooooo00?o0000ooooooooool09_ooool00ol0003oooooooooo`0U
ooooo`03o`000?oooooooooo02Gooooo00?o0000ooooooooool09Oooool00ol0003oooooooooo`0V
ooooo`03o`000?oooooooooo02Gooooo00?o0000ooooooooool09Oooool00ol0003oooooooooo`0U
ooooo`03o`000?oooooooooo02Kooooo00?o0000ooooooooool09Oooool00ol0003oooooooooo`0U
ooooo`03o`000?oooooooooo02Gooooo00?o0000ooooooooool09_ooool00ol0003oooooooooo`0U
ooooo`03o`000?oooooooooo01;ooooo000Xooooo`03o`000?oooooooooo02Gooooo00?o0000oooo
ooooool05_ooool2o`0000kooooo00?o0000ooooooooool09Oooool00ol0003oooooooooo`0Uoooo
o`03o`000?oooooooooo02Gooooo00?o0000ooooooooool09Oooool00ol0003oooooooooo`0Voooo
o`03o`000?oooooooooo02Gooooo00?o0000ooooooooool09Oooool00ol0003oooooooooo`0Uoooo
o`03o`000?oooooooooo02Kooooo00?o0000ooooooooool09Oooool00ol0003oooooooooo`0Uoooo
o`03o`000?oooooooooo02Gooooo00?o0000ooooooooool09_ooool00ol0003oooooooooo`0Uoooo
o`03o`000?oooooooooo02Gooooo00?o0000ooooooooool09Oooool00ol0003oooooooooo`0Voooo
o`03o`000?oooooooooo02Gooooo00?o0000ooooooooool04_ooool002Sooooo00?o0000oooooooo
ool0@?ooool00ol0003oooooooooo`23ooooo`03o`000?oooooooooo0<Kooooo00?o0000oooooooo
ool0aoooool00ol0003oooooooooo`36ooooo`03o`000?oooooooooo01;ooooo000Xooooo`03o`00
0?oooooooooo047ooooo0_l00023ooooo`03o`000?oooooooooo0<Kooooo00?o0000ooooooooool0
aoooool00ol0003oooooooooo`36ooooo`03o`000?oooooooooo01;ooooo000Xooooo`03o`000?oo
oooooooo04?ooooo0_l0003ooooooooooooom?ooool002Sooooo00?o0000ooooooooool0AOooool0
0ol0003oooooooooo`3ooooooooooooolOooool002Sooooo00?o0000ooooooooool0A_ooool2o`00
0?oooooooooooooaooooo`00:?ooool00ol0003oooooooooo`18ooooo`;o0000ooooooooooooonoo
oooo000Xooooo`03o`000?oooooooooo04[ooooo0_l0003oooooooooooookOooool002Sooooo00?o
0000ooooooooool0C?ooool2o`000?ooooooooooooo[ooooo`00:?ooool00ol0003oooooooooo`1>
ooooo`03o`000?oooooooooo0?oooooooooooooXooooo`00:?ooool00ol0003oooooooooo`1?oooo
o`;o0000ooooooooooooonSooooo000Xooooo`03o`000?oooooooooo057ooooo0_l0003ooooooooo
ooooi_ooool002Sooooo00?o0000ooooooooool0Doooool2o`000?oooooooooooooTooooo`00:?oo
ool00ol0003oooooooooo`1Eooooo`;o0000ooooooooooooon;ooooo000Xooooo`03o`000?oooooo
oooo05Oooooo00?o0000ooooooooool0ooooooooooooomoooooo000Xooooo`03o`000?oooooooooo
05Sooooo0_l0003ooooooooooooogoooool002Sooooo00?o0000ooooooooool0F_ooool2o`000?oo
oooooooooooMooooo`00:?ooool4o`0005_ooooo0_l0003ooooooooooooofoooool002Sooooo00?o
0000ooooooooool0G_ooool2o`000?oooooooooooooIooooo`00:?ooool00ol0003oooooooooo`1P
ooooo`03o`000?oooooooooo0?oooooooooooooFooooo`00:?ooool00ol0003oooooooooo`1Qoooo
o`;o0000ooooooooooooomKooooo000Xooooo`03o`000?oooooooooo06?ooooo0_l0003ooooooooo
ooooe?ooool002Sooooo00?o0000ooooooooool0IOooool2o`000?oooooooooooooBooooo`00:?oo
ool00ol0003oooooooooo`1Wooooo`03o`000?oooooooooo0?ooooooooooooo?ooooo`00:?ooool0
0ol0003oooooooooo`1Xooooo`;o0000oooooooooooooloooooo000Xooooo`03o`000?oooooooooo
06[ooooo0_l0003ooooooooooooocOooool002Sooooo00?o0000ooooooooool0K?ooool00ol0003o
ooooooooo`3ooooooooooooob_ooool002Sooooo00?o0000ooooooooool0KOooool2o`000?oooooo
ooooooo:ooooo`00:?ooool00ol0003oooooooooo`1_ooooo`;o0000ooooooooooooolSooooo000X
ooooo`03o`000?oooooooooo077ooooo00?o0000ooooooooool0ooooooooooooolGooooo000Xoooo
o`03o`000?oooooooooo07;ooooo0_l0003oooooooooooooaOooool002Sooooo00?o0000oooooooo
ool0M?ooool2o`000?ooooooooooooo3ooooo`00:?ooool00ol0003oooooooooo`1fooooo`03o`00
0?oooooooooo0?ooooooooooooo0ooooo`00:?ooool00ol0003oooooooooo`1gooooo`;o0000oooo
oooooooool3ooooo000Xooooo`03o`000?oooooooooo07Wooooo0_l0003ooooooooooooo__ooool0
02Sooooo00?o0000ooooooooool0Noooool00ol0003oooooooooo`3ooooooooooooo^oooool002So
oooo00?o0000ooooooooool0O?ooool2o`000?oooooooooooonkooooo`00:?ooool00ol0003ooooo
ooooo`1nooooo`;o0000oooooooooooookWooooo000Xooooo`03o`000?oooooooooo083ooooo00?o
0000ooooooooool0oooooooooooookKooooo000Xooooo`Co0000P?ooool2o`000?oooooooooooonf
ooooo`00:?ooool00ol0003oooooooooo`23ooooo`;o0000oooooooooooookCooooo000Xooooo`03
o`000?oooooooooo08Gooooo0_l0003ooooooooooooo/_ooool002Sooooo00?o0000ooooooooool0
Qoooool00ol0003oooooooooo`3ooooooooooooo[oooool002Sooooo00?o0000ooooooooool0R?oo
ool2o`000?oooooooooooon_ooooo`00:?ooool00ol0003oooooooooo`2:ooooo`;o0000oooooooo
ooooojgooooo000Xooooo`03o`000?oooooooooo08cooooo00?o0000ooooooooool0oooooooooooo
oj[ooooo000Xooooo`03o`000?oooooooooo08gooooo0_l0003oooooooooooooZ_ooool002Sooooo
00?o0000ooooooooool0Soooool2o`000?oooooooooooonXooooo`00:?ooool00ol0003ooooooooo
o`2Aooooo`03o`000?oooooooooo0?oooooooooooonUooooo`00:?ooool00ol0003oooooooooo`2B
ooooo`;o0000ooooooooooooojGooooo000Xooooo`03o`000?oooooooooo09Cooooo0_l0003ooooo
ooooooooXoooool002Sooooo00?o0000ooooooooool0U_ooool2o`000?oooooooooooonQooooo`00
:?ooool00ol0003oooooooooo`2Hooooo`03o`000?oooooooooo0?oooooooooooonNooooo`00:?oo
ool00ol0003oooooooooo`2Iooooo`;o0000oooooooooooooikooooo000Xooooo`03o`000?oooooo
oooo09_ooooo0_l0003oooooooooooooW?ooool002Sooooo00?o0000ooooooooool0WOooool00ol0
003oooooooooo`3oooooooooooooVOooool002Sooooo00?o0000ooooooooool0W_ooool2o`000?oo
oooooooooonIooooo`00:?ooool00ol0003oooooooooo`2Pooooo`;o0000oooooooooooooiOooooo
000Xooooo`03o`000?oooooooooo0:;ooooo00?o0000ooooooooool0oooooooooooooiCooooo000X
ooooo`03o`000?oooooooooo0:?ooooo0_l0003oooooooooooooU?ooool002Sooooo1?l0002Toooo
o`;o0000oooooooooooooi;ooooo000Xooooo`03o`000?oooooooooo0:Oooooo00?o0000oooooooo
ool0ooooooooooooohoooooo000Xooooo`03o`000?oooooooooo0:Sooooo0_l0003ooooooooooooo
Soooool002Sooooo00?o0000ooooooooool0Z_ooool2o`000?oooooooooooon=ooooo`00:?ooool0
0ol0003oooooooooo`2/ooooo`03o`000?oooooooooo0?oooooooooooon:ooooo`00:?ooool00ol0
003oooooooooo`2]ooooo`;o0000oooooooooooooh[ooooo000Xooooo`03o`000?oooooooooo0:oo
oooo0_l0003oooooooooooooR?ooool002Sooooo00?o0000ooooooooool0/Oooool00ol0003ooooo
ooooo`3oooooooooooooQOooool002Sooooo00?o0000ooooooooool0/_ooool2o`000?oooooooooo
oon5ooooo`00:?ooool00ol0003oooooooooo`2dooooo`;o0000oooooooooooooh?ooooo000Xoooo
o`03o`000?oooooooooo0;Kooooo00?o0000ooooooooool0oooooooooooooh3ooooo000Xooooo`03
o`000?oooooooooo0;Oooooo0_l0003oooooooooooooP?ooool002Sooooo00?o0000ooooooooool0
^Oooool2o`000?oooooooooooomnooooo`00:?ooool00ol0003oooooooooo`2kooooo`03o`000?oo
oooooooo0?oooooooooooomkooooo`00:?ooool00ol0003oooooooooo`2looooo`;o0000oooooooo
ooooog_ooooo000Xooooo`03o`000?oooooooooo0;kooooo0_l0003oooooooooooooNOooool002So
oooo00?o0000ooooooooool0`?ooool00ol0003oooooooooo`3oooooooooooooM_ooool002Sooooo
00?o0000ooooooooool0`Oooool2o`000?oooooooooooomfooooo`00:?ooool00ol0003ooooooooo
o`33ooooo`;o0000ooooooooooooogCooooo000Xooooo`03o`000?oooooooooo0<Gooooo00?o0000
ooooooooool0ooooooooooooog7ooooo000Xooooo`03o`000?oooooooooo0<Kooooo0_l0003ooooo
ooooooooLOooool002Sooooo1?l00037ooooo`;o0000ooooooooooooofoooooo000Xooooo`03o`00
0?oooooooooo0<[ooooo00?o0000ooooooooool0ooooooooooooofcooooo000Xooooo`03o`000?oo
oooooooo0<_ooooo0_l0003oooooooooooooK?ooool002Sooooo00?o0000ooooooooool0cOooool2
o`000?oooooooooooomZooooo`00:?ooool00ol0003oooooooooo`3?ooooo`03o`000?oooooooooo
0?oooooooooooomWooooo`00:?ooool00ol0003oooooooooo`3@ooooo`;o0000ooooooooooooofOo
oooo000Xooooo`03o`000?oooooooooo0=;ooooo0_l0003oooooooooooooIOooool002Sooooo00?o
0000ooooooooool0e?ooool00ol0003oooooooooo`3oooooooooooooH_ooool002Sooooo00?o0000
ooooooooool0eOooool2o`000?oooooooooooomRooooo`00:?ooool00ol0003oooooooooo`3Goooo
o`;o0000ooooooooooooof3ooooo000Xooooo`03o`000?oooooooooo0=Wooooo00?o0000oooooooo
ool0oooooooooooooegooooo000Xooooo`03o`000?oooooooooo0=[ooooo0_l0003ooooooooooooo
GOooool002Sooooo00?o0000ooooooooool0g?ooool2o`000?oooooooooooomKooooo`00:?ooool0
0ol0003oooooooooo`3Nooooo`03o`000?oooooooooo0?oooooooooooomHooooo`00:?ooool00ol0
003oooooooooo`3Oooooo`;o0000oooooooooooooeSooooo000Xooooo`03o`000?oooooooooo0>7o
oooo0_l0003oooooooooooooE_ooool002Sooooo00?o0000ooooooooool0hoooool00ol0003ooooo
ooooo`3oooooooooooooDoooool002Sooooo00?o0000ooooooooool0i?ooool2o`000?oooooooooo
oomCooooo`000_ooool2o`0000Cooooo00?o0000ooooooooool00oooool2o`0000?ooooo0ol00003
ooooo`?o00003?ooool00ol0003oooooooooo`3Vooooo`;o0000oooooooooooooe7ooooo00001Ooo
oooo0000oooooooooooo000000Sooooo00Ko0000oooooooooooo0000ooooool00003ooooo`05o`00
0?ooooooooooooooool000003Oooool00ol0003oooooooooo`3Xooooo`03o`000?oooooooooo0?oo
oooooooooom>ooooo`0000Goooooo`000?ooooooooooo`000008ooooo`06o`000?ooooooooooo`00
0?oooooo00000oooool01Ol0003ooooooooooooooooo000000gooooo00?o0000ooooooooool0jOoo
ool2o`000?oooooooooooom>ooooo`0000Goooooo`000?ooooooooooo`000008ooooo`04o`000?oo
ooooooooo`0000;ooooo0ol00004ooooo`03o`000?oooooooooo00_ooooo1_l0003Xooooo`;o0000
ooooooooooooodcooooo00001Ooooooo0000oooooooooooo000000Sooooo00Ko0000oooooooooooo
0000ooooool00003ooooo`05o`000?ooooooooooooooool000003Oooool00ol0003oooooooooo`3]
ooooo`03o`000?oooooooooo0?oooooooooooom9ooooo`0000Goooooo`000?ooooooooooo`000008
ooooo`06o`000?ooooooooooo`000?oooooo00000oooool00ol0003oooooooooo`02o`0000gooooo
00?o0000ooooooooool0k_ooool2o`000?oooooooooooom9ooooo`000_ooool2o`0000[ooooo0_l0
0003ooooo`?o00001?ooool00ol0003oooooooooo`0;ooooo`03o`000?oooooooooo0?3ooooo0_l0
003oooooooooooooAoooool002Sooooo00?o0000ooooooooool0l_ooool00ol0003oooooooooo`3o
ooooooooooooA?ooool002Sooooo00?o0000ooooooooool0loooool2o`000?oooooooooooom4oooo
o`00:?ooool00ol0003oooooooooo`3eooooo`;o0000oooooooooooood;ooooo000Xooooo`03o`00
0?oooooooooo0?Oooooo00?o0000ooooooooool0ooooooooooooocoooooo000Xooooo`03o`000?oo
oooooooo0?Sooooo0_l0003ooooooooooooo?oooool002Sooooo00?o0000ooooooooool0n_ooool2
o`000?oooooooooooolmooooo`00:?ooool00ol0003oooooooooo`3looooo`;o0000oooooooooooo
oc_ooooo000Xooooo`03o`000?oooooooooo0?kooooo00?o0000ooooooooool0ooooooooooooocSo
oooo000Xooooo`03o`000?oooooooooo0?oooooo0_l0003ooooooooooooo>?ooool002Sooooo00?o
0000ooooooooool0ooooool2ooooo`;o0000ooooooooooooocKooooo000Xooooo`03o`000?oooooo
oooo0?oooooo1?ooool00ol0003oooooooooo`3ooooooooooooo<oooool002Sooooo00?o0000oooo
ooooool0ooooool5ooooo`;o0000oooooooooooooc?ooooo000Xooooo`03o`000?oooooooooo0?oo
oooo1oooool2o`000?oooooooooooolaooooo`00:?ooool00ol0003oooooooooo`3oooooo`Wooooo
00?o0000ooooooooool0ooooooooooooobkooooo000Xooooo`03o`000?oooooooooo0?oooooo2_oo
ool2o`000?ooooooooooool^ooooo`00:?ooool00ol0003oooooooooo`3oooooo`cooooo0_l0003o
oooooooooooo;?ooool002Sooooo00?o0000ooooooooool0ooooool>ooooo`03o`000?oooooooooo
0?oooooooooooolYooooo`00:?ooool4o`000?oooooo3_ooool2o`000?oooooooooooolYooooo`00
:?ooool00ol0003oooooooooo`3ooooooa7ooooo0_l0003ooooooooooooo9oooool002Sooooo00?o
0000ooooooooool0oooooolCooooo`03o`000?oooooooooo0?oooooooooooolTooooo`00:?ooool0
0ol0003oooooooooo`3ooooooaCooooo0_l0003ooooooooooooo9?ooool002Sooooo00?o0000oooo
ooooool0oooooolFooooo`03o`000?oooooooooo0?oooooooooooolQooooo`00:?ooool00ol0003o
ooooooooo`3ooooooaOooooo0_l0003ooooooooooooo8Oooool002Sooooo00?o0000ooooooooool0
oooooolIooooo`;o0000oooooooooooooaoooooo000Xooooo`03o`000?oooooooooo0?oooooo6ooo
ool00ol0003oooooooooo`3ooooooooooooo7?ooool002Sooooo00?o0000ooooooooool0oooooolL
ooooo`;o0000oooooooooooooacooooo000Xooooo`03o`000?oooooooooo0?oooooo7_ooool00ol0
003oooooooooo`3ooooooooooooo6Oooool002Sooooo00?o0000ooooooooool0oooooolOooooo`;o
0000oooooooooooooaWooooo000Xooooo`03o`000?oooooooooo0?oooooo8Oooool2o`000?oooooo
oooooolGooooo`00:?ooool00ol0003oooooooooo`3oooooob?ooooo00?o0000ooooooooool0oooo
oooooooooaCooooo000Xooooo`03o`000?oooooooooo0?oooooo9?ooool2o`000?oooooooooooolD
ooooo`00:?ooool00ol0003oooooooooo`3oooooobKooooo00?o0000ooooooooool0oooooooooooo
oa7ooooo000Xooooo`03o`000?oooooooooo0?oooooo9oooool2o`000?oooooooooooolAooooo`00
:?ooool00ol0003oooooooooo`3oooooobWooooo0_l0003ooooooooooooo3oooool002Sooooo00?o
0000ooooooooool0ooooool[ooooo`03o`000?oooooooooo0?ooooooooooool<ooooo`00:?ooool0
0ol0003oooooooooo`3oooooobcooooo0_l0003ooooooooooooo3?ooool002Sooooo00?o0000oooo
ooooool0ooooool^ooooo`;o0000ooooooooooooo`[ooooo000Xooooo`03o`000?oooooooooo0?oo
oooo<?ooool00ol0003oooooooooo`3ooooooooooooo1oooool002Sooooo1?l0003ooooooc3ooooo
0_l0003ooooooooooooo1oooool002Sooooo00?o0000ooooooooool0oooooolcooooo`;o0000oooo
ooooooooo`Gooooo000Xooooo`03o`000?oooooooooo0?oooooo=Oooool00ol0003oooooooooo`3o
oooooooooooo0_ooool002Sooooo00?o0000ooooooooool0oooooolfooooo`;o0000oooooooooooo
o`;ooooo000Xooooo`03o`000?oooooooooo0?oooooo>?ooool2o`000?ooooooooooool002Sooooo
00?o0000ooooooooool0ooooooljooooo`03o`000?oooooooooo0?ooooooo?ooool002Sooooo00?o
0000ooooooooool0oooooolkooooo`;o0000ooooooolooooo`00:?ooool00ol0003oooooooooo`3o
ooooocgooooo0_l0003ooooooo[ooooo000Xooooo`03o`000?oooooooooo0?oooooo?oooool00ol0
003oooooooooo`3oooooooOooooo000Xooooo`03o`000?oooooooooo0?oooooo@?ooool2o`000?oo
oooomoooool002Sooooo00?o0000ooooooooool0oooooom2ooooo`;o0000oooooooeooooo`00:?oo
ool00ol0003oooooooooo`3oooooodCooooo00?o0000ooooooooool0ooooooobooooo`00:?ooool0
0ol0003oooooooooo`3oooooodGooooo0_l0003ooooooo;ooooo000Xooooo`03o`000?oooooooooo
0?ooooooAoooool2o`000?ooooool?ooool002Sooooo00?o0000ooooooooool0oooooom9ooooo`03
o`000?oooooooooo0?ooooookOooool002Sooooo00?o0000ooooooooool0oooooom:ooooo`;o0000
ooooooo]ooooo`00:?ooool00ol0003oooooooooo`3oooooodcooooo0_l0003oooooon_ooooo000X
ooooo`03o`000?oooooooooo0?ooooooC_ooool00ol0003oooooooooo`3oooooonSooooo000Xoooo
o`03o`000?oooooooooo0?ooooooCoooool2o`000?ooooooj?ooool002Sooooo00?o0000oooooooo
ool0oooooomAooooo`03o`000?oooooooooo0?ooooooiOooool002Sooooo00?o0000ooooooooool0
oooooomBooooo`;o0000oooooooUooooo`00:?ooool4o`000?ooooooDoooool2o`000?oooooohooo
ool002Sooooo00?o0000ooooooooool0oooooomFooooo`03o`000?oooooooooo0?ooooooh?ooool0
02Sooooo00?o0000ooooooooool0oooooomGooooo`;o0000oooooooPooooo`00:?ooool00ol0003o
ooooooooo`3ooooooeWooooo0_l0003oooooomkooooo000Xooooo`03o`000?oooooooooo0?oooooo
Foooool00ol0003oooooooooo`3oooooom_ooooo000Xooooo`03o`000?oooooooooo0?ooooooG?oo
ool2o`000?oooooofoooool002Sooooo00?o0000ooooooooool0oooooomNooooo`;o0000oooooooI
ooooo`00:?ooool00ol0003oooooooooo`3oooooof3ooooo00?o0000ooooooooool0oooooooFoooo
o`00:?ooool00ol0003oooooooooo`3oooooof7ooooo0_l0003oooooomKooooo000Xooooo`03o`00
0?oooooooooo0?ooooooHoooool2o`000?ooooooe?ooool002Sooooo00?o0000ooooooooool0oooo
oomUooooo`03o`000?oooooooooo0?oooooodOooool002Sooooo00?o0000ooooooooool0oooooomV
ooooo`;o0000oooooooAooooo`00:?ooool00ol0003oooooooooo`3oooooofSooooo0_l0003ooooo
oloooooo000Xooooo`03o`000?oooooooooo0?ooooooJ_ooool00ol0003oooooooooo`3oooooolco
oooo000Xooooo`03o`000?oooooooooo0?ooooooJoooool2o`000?ooooooc?ooool002Sooooo00?o
0000ooooooooool0oooooom]ooooo`;o0000ooooooo:ooooo`00:?ooool00ol0003oooooooooo`3o
ooooofoooooo00?o0000ooooooooool0ooooooo7ooooo`00:?ooool00ol0003oooooooooo`3ooooo
og3ooooo0_l0003oooooolOooooo000Xooooo`03o`000?oooooooooo0?ooooooL_ooool00ol0003o
ooooooooo`3oooooolCooooo000Xooooo`03o`000?oooooooooo0?ooooooLoooool2o`000?oooooo
a?ooool002Sooooo00?o0000ooooooooool0oooooomeooooo`;o0000ooooooo2ooooo`00:?ooool4
o`000?ooooooM_ooool00ol0003oooooooooo`3ooooookoooooo000Xooooo`03o`000?oooooooooo
0?ooooooN?ooool2o`000?oooooo_oooool002Sooooo00?o0000ooooooooool0oooooomjooooo`03
o`000?oooooooooo0?oooooo_?ooool002Sooooo00?o0000ooooooooool0oooooomkooooo`;o0000
oooooonlooooo`00:?ooool00ol0003oooooooooo`3ooooooggooooo0_l0003ooooook[ooooo000X
ooooo`03o`000?oooooooooo0?ooooooOoooool00ol0003oooooooooo`3ooooookOooooo000Xoooo
o`03o`000?oooooooooo0?ooooooP?ooool2o`000?oooooo]oooool002Sooooo00?o0000oooooooo
ool0oooooon2ooooo`03o`000?oooooooooo0?oooooo]?ooool002Sooooo00?o0000ooooooooool0
oooooon3ooooo`;o0000oooooondooooo`00:?ooool00ol0003oooooooooo`3oooooohGooooo0_l0
003ooooook;ooooo000Xooooo`03o`000?oooooooooo0?ooooooQoooool00ol0003oooooooooo`3o
ooooojoooooo000Xooooo`03o`000?oooooooooo0?ooooooR?ooool2o`000?oooooo[oooool002So
oooo00?o0000ooooooooool0oooooon:ooooo`03o`000?oooooooooo0?oooooo[?ooool002Sooooo
00?o0000ooooooooool0oooooon;ooooo`;o0000oooooon/ooooo`00:?ooool00ol0003ooooooooo
o`3oooooohgooooo0_l0003ooooooj[ooooo000Xooooo`03o`000?oooooooooo0?ooooooSoooool0
0ol0003oooooooooo`3oooooojOooooo000Xooooo`03o`000?oooooooooo0?ooooooT?ooool2o`00
0?ooooooYoooool002Sooooo00?o0000ooooooooool0oooooonBooooo`03o`000?oooooooooo0?oo
ooooY?ooool000;ooooo0_l00004ooooo`03o`000?oooooooooo00?ooooo0_l00003ooooo`?o0000
0_ooool5o`0000_ooooo00?o0000ooooooooool0oooooonCooooo`;o0000oooooonTooooo`0000Go
ooooo`000?ooooooooooo`000008ooooo`06o`000?ooooooooooo`000?oooooo00000oooool01?l0
003oooooooooool00002ooooo`03o`000?oooooooooo00Wooooo00?o0000ooooooooool0oooooonE
ooooo`;o0000oooooonRooooo`0000Goooooo`000?ooooooooooo`000008ooooo`06o`000?oooooo
ooooo`000?oooooo00000oooool01Ol0003ooooooooooooooooo000000gooooo00?o0000oooooooo
ool0oooooonGooooo`03o`000?oooooooooo0?ooooooWoooool00005ooooool0003oooooooooool0
00002?ooool01?l0003oooooooooool00002ooooo`?o00001Oooool00ol0003oooooooooo`0:oooo
o`Ko0000oooooonEooooo`;o0000oooooonOooooo`0000Goooooo`000?ooooooooooo`000008oooo
o`06o`000?ooooooooooo`000?oooooo00000oooool00ol0003oooooo`000003ooooo`03o`000?oo
oooooooo00Wooooo00?o0000ooooooooool0oooooonJooooo`;o0000oooooonMooooo`0000Gooooo
o`000?ooooooooooo`000008ooooo`06o`000?ooooooooooo`000?oooooo00000oooool00ol0003o
ooooo`000003ooooo`03o`000?oooooooooo00Wooooo00?o0000ooooooooool0oooooonLooooo`03
o`000?oooooooooo0?ooooooV_ooool000;ooooo0_l0000:ooooo`;o00000oooool3o`0000?ooooo
0ol0000<ooooo`03o`000?oooooooooo0?ooooooWOooool2o`000?ooooooV_ooool002Sooooo00?o
0000ooooooooool0oooooonOooooo`03o`000?oooooooooo0?ooooooUoooool002Sooooo00?o0000
ooooooooool0oooooonPooooo`;o0000oooooonGooooo`00:?ooool00ol0003oooooooooo`3ooooo
oj;ooooo0_l0003ooooooiGooooo000Xooooo`03o`000?oooooooooo0?ooooooY?ooool00ol0003o
ooooooooo`3ooooooi;ooooo000Xooooo`03o`000?oooooooooo0?ooooooYOooool2o`000?oooooo
T_ooool002Sooooo00?o0000ooooooooool0oooooonWooooo`03o`000?oooooooooo0?ooooooSooo
ool002Sooooo00?o0000ooooooooool0oooooonXooooo`;o0000oooooon?ooooo`00:?ooool00ol0
003oooooooooo`3ooooooj[ooooo0_l0003oooooohgooooo000Xooooo`03o`000?oooooooooo0?oo
oooo[?ooool00ol0003oooooooooo`3ooooooh[ooooo000Xooooo`03o`000?oooooooooo0?oooooo
[Oooool2o`000?ooooooR_ooool002Sooooo00?o0000ooooooooool0oooooon_ooooo`;o0000oooo
oon8ooooo`00:?ooool00ol0003oooooooooo`3ooooook7ooooo00?o0000ooooooooool0oooooon5
ooooo`00:?ooool00ol0003oooooooooo`3ooooook;ooooo0_l0003oooooohGooooo000Xooooo`03
o`000?oooooooooo0?oooooo]?ooool00ol0003oooooooooo`3ooooooh;ooooo000Xooooo`03o`00
0?oooooooooo0?oooooo]Oooool2o`000?ooooooP_ooool002Sooooo00?o0000ooooooooool0oooo
oongooooo`;o0000oooooon0ooooo`00:?ooool00ol0003oooooooooo`3ooooookWooooo00?o0000
ooooooooool0oooooommooooo`00:?ooool4o`000?oooooo^Oooool2o`000?ooooooOOooool002So
oooo00?o0000ooooooooool0oooooonlooooo`03o`000?oooooooooo0?ooooooN_ooool002Sooooo
00?o0000ooooooooool0oooooonmooooo`;o0000oooooomjooooo`00:?ooool00ol0003ooooooooo
o`3ooooookoooooo00?o0000ooooooooool0oooooomgooooo`00:?ooool00ol0003oooooooooo`3o
oooool3ooooo0_l0003oooooogOooooo000Xooooo`03o`000?oooooooooo0?oooooo`_ooool2o`00
0?ooooooMOooool002Sooooo00?o0000ooooooooool0ooooooo4ooooo`03o`000?oooooooooo0?oo
ooooL_ooool002Sooooo00?o0000ooooooooool0ooooooo5ooooo`;o0000oooooombooooo`00:?oo
ool00ol0003oooooooooo`3oooooolOooooo00?o0000ooooooooool0oooooom_ooooo`00:?ooool0
0ol0003oooooooooo`3oooooolSooooo0_l0003oooooofoooooo000Xooooo`03o`000?oooooooooo
0?oooooob_ooool00ol0003oooooooooo`3oooooofcooooo000Xooooo`03o`000?oooooooooo0?oo
ooooboooool2o`000?ooooooK?ooool002Sooooo00?o0000ooooooooool0ooooooo=ooooo`;o0000
oooooomZooooo`00:?ooool00ol0003oooooooooo`3ooooooloooooo00?o0000ooooooooool0oooo
oomWooooo`00:?ooool00ol0003oooooooooo`3oooooom3ooooo0_l0003oooooofOooooo000Xoooo
o`03o`000?oooooooooo0?ooooood_ooool00ol0003oooooooooo`3oooooofCooooo000Xooooo`03
o`000?oooooooooo0?oooooodoooool2o`000?ooooooI?ooool002Sooooo00?o0000ooooooooool0
oooooooEooooo`;o0000oooooomRooooo`00:?ooool00ol0003oooooooooo`3oooooomOooooo00?o
0000ooooooooool0oooooomOooooo`00:?ooool00ol0003oooooooooo`3oooooomSooooo0_l0003o
oooooeoooooo000Xooooo`03o`000?oooooooooo0?oooooof_ooool2o`000?ooooooGOooool002So
oooo1?l0003oooooom_ooooo00?o0000ooooooooool0oooooomJooooo`00:?ooool00ol0003ooooo
ooooo`3oooooomgooooo0_l0003ooooooe[ooooo000Xooooo`03o`000?oooooooooo0?oooooogooo
ool2o`000?ooooooF?ooool002Sooooo00?o0000ooooooooool0oooooooQooooo`03o`000?oooooo
oooo0?ooooooEOooool002Sooooo00?o0000ooooooooool0oooooooRooooo`;o0000oooooomEoooo
o`00:?ooool00ol0003oooooooooo`3oooooonCooooo0_l0003ooooooe?ooooo000Xooooo`03o`00
0?oooooooooo0?ooooooi_ooool00ol0003oooooooooo`3ooooooe3ooooo000Xooooo`03o`000?oo
oooooooo0?ooooooioooool2o`000?ooooooD?ooool002Sooooo00?o0000ooooooooool0oooooooY
ooooo`;o0000oooooom>ooooo`00:?ooool00ol0003oooooooooo`3oooooon_ooooo00?o0000oooo
ooooool0oooooom;ooooo`00:?ooool00ol0003oooooooooo`3ooooooncooooo0_l0003ooooood_o
oooo000Xooooo`03o`000?oooooooooo0?ooooook_ooool2o`000?ooooooBOooool002Sooooo00?o
0000ooooooooool0ooooooo`ooooo`03o`000?oooooooooo0?ooooooA_ooool002Sooooo00?o0000
ooooooooool0oooooooaooooo`;o0000oooooom6ooooo`00:?ooool00ol0003oooooooooo`3ooooo
oo?ooooo0_l0003oooooodCooooo000Xooooo`03o`000?oooooooooo0?oooooomOooool00ol0003o
ooooooooo`3ooooood7ooooo000Xooooo`03o`000?oooooooooo0?oooooom_ooool2o`000?oooooo
@Oooool002Sooooo00?o0000ooooooooool0ooooooohooooo`03o`000?oooooooooo0?oooooo?_oo
ool002Sooooo00?o0000ooooooooool0oooooooiooooo`;o0000oooooolnooooo`00:?ooool00ol0
003oooooooooo`3ooooooo_ooooo00?o0000ooooooooool0oooooolkooooo`00:?ooool00ol0003o
ooooooooo`3ooooooocooooo0_l0003ooooooc_ooooo000Xooooo`Co0000ooooooomooooo`03o`00
0?oooooooooo0?oooooo>?ooool002Sooooo00?o0000ooooooooool0ooooooooooooo`;o0000oooo
oolhooooo`00:?ooool00ol0003oooooooooo`3ooooooooooooo0_ooool00ol0003oooooooooo`3o
ooooocGooooo000Xooooo`03o`000?oooooooooo0?ooooooooooool3ooooo`;o0000ooooooleoooo
o`00:?ooool00ol0003oooooooooo`3ooooooooooooo1Oooool00ol0003oooooooooo`3ooooooc;o
oooo000Xooooo`03o`000?oooooooooo0?ooooooooooool6ooooo`;o0000oooooolbooooo`00:?oo
ool00ol0003oooooooooo`3ooooooooooooo2?ooool00ol0003oooooooooo`3ooooooboooooo000X
ooooo`03o`000?oooooooooo0?ooooooooooool9ooooo`;o0000ooooool_ooooo`00:?ooool00ol0
003oooooooooo`3ooooooooooooo2oooool00ol0003oooooooooo`3oooooobcooooo000Xooooo`03
o`000?oooooooooo0?ooooooooooool<ooooo`;o0000ooooool/ooooo`00:?ooool00ol0003ooooo
ooooo`3ooooooooooooo3_ooool00ol0003oooooooooo`3oooooobWooooo000Xooooo`03o`000?oo
oooooooo0?ooooooooooool?ooooo`;o0000oooooolYooooo`00:?ooool00ol0003oooooooooo`3o
oooooooooooo4Oooool00ol0003oooooooooo`3oooooobKooooo000Xooooo`03o`000?oooooooooo
0?oooooooooooolBooooo`;o0000oooooolVooooo`00:?ooool00ol0003oooooooooo`3ooooooooo
oooo5?ooool00ol0003oooooooooo`3oooooob?ooooo000Xooooo`03o`000?oooooooooo0?oooooo
oooooolEooooo`;o0000oooooolSooooo`00:?ooool00ol0003oooooooooo`3ooooooooooooo5ooo
ool00ol0003oooooooooo`3oooooob3ooooo000Xooooo`03o`000?oooooooooo0?oooooooooooolH
ooooo`;o0000oooooolPooooo`00:?ooool00ol0003oooooooooo`3ooooooooooooo6_ooool00ol0
003oooooooooo`3ooooooagooooo000Xooooo`03o`000?oooooooooo0?oooooooooooolKooooo`;o
0000oooooolMooooo`00:?ooool00ol0003oooooooooo`3ooooooooooooo7Oooool2o`000?oooooo
6oooool002Sooooo1?l0003ooooooooooooo7_ooool00ol0003oooooooooo`3ooooooaSooooo000X
ooooo`03o`000?oooooooooo0?oooooooooooolPooooo`;o0000oooooolHooooo`00:?ooool00ol0
003oooooooooo`3ooooooooooooo8_ooool2o`000?oooooo5_ooool002Sooooo00?o0000oooooooo
ool0ooooooooooooobCooooo00?o0000ooooooooool0oooooolCooooo`00:?ooool00ol0003ooooo
ooooo`3ooooooooooooo9Oooool2o`000?oooooo4oooool002Sooooo00?o0000ooooooooool0oooo
ooooooooobOooooo0_l0003ooooooa7ooooo000Xooooo`03o`000?oooooooooo0?oooooooooooolY
ooooo`03o`000?oooooooooo0?oooooo3_ooool002Sooooo00?o0000ooooooooool0oooooooooooo
ob[ooooo0_l0003oooooo`kooooo000Xooooo`03o`000?oooooooooo0?ooooooooooool/ooooo`;o
0000ooooool<ooooo`00:?ooool00ol0003oooooooooo`3ooooooooooooo;_ooool00ol0003ooooo
ooooo`3oooooo`Wooooo000Xooooo`03o`000?oooooooooo0?ooooooooooool_ooooo`;o0000oooo
ool9ooooo`00:?ooool00ol0003oooooooooo`3ooooooooooooo<Oooool2o`000?oooooo1oooool0
02Sooooo00?o0000ooooooooool0oooooooooooooc?ooooo00?o0000ooooooooool0ooooool4oooo
o`00:?ooool00ol0003oooooooooo`3ooooooooooooo=?ooool2o`000?oooooo1?ooool002Sooooo
00?o0000ooooooooool0ooooooooooooocKooooo0_l0003oooooo`;ooooo000Xooooo`03o`000?oo
oooooooo0?oooooooooooolhooooo`03o`000?oooooooooo0?kooooo000Xooooo`03o`000?oooooo
oooo0?ooooooooooooliooooo`;o0000o_ooool002Sooooo00?o0000ooooooooool0oooooooooooo
oc_ooooo00?o0000ooooooooool0noooool002Sooooo00?o0000ooooooooool0ooooooooooooocco
oooo0_l0003kooooo`000_ooool2o`0000Cooooo00?o0000ooooooooool00oooool2o`0000?ooooo
0ol00003ooooo`?o00003?ooool00ol0003oooooooooo`3ooooooooooooo?_ooool00ol0003ooooo
ooooo`3hooooo`0000Goooooo`000?ooooooooooo`000008ooooo`06o`000?ooooooooooo`000?oo
oooo00000oooool00ol0003oooooo`000003ooooo`03o`000?oooooooooo00Wooooo00?o0000oooo
ooooool0ooooooooooooocoooooo0_l0003hooooo`0000Goooooo`000?ooooooooooo`000008oooo
o`06o`000?ooooooooooo`000?oooooo00000oooool00ol0003oooooooooo`03ooooo`03o`000?oo
oooooooo00Wooooo1_l0003ooooooooooooo?_ooool2o`000?Kooooo00001Ooooooo0000oooooooo
oooo000000Sooooo00Co0000oooooooooooo00000_ooool3o`0000Cooooo0_l0000<ooooo`03o`00
0?oooooooooo0?oooooooooooom3ooooo`03o`000?oooooooooo0??ooooo00001Ooooooo0000oooo
oooooooo000000Sooooo00Ko0000oooooooooooo0000ooooool00003ooooo`03o`000?oooooooooo
00?ooooo00?o0000ooooooooool02Oooool00ol0003oooooooooo`3oooooooooooooA?ooool2o`00
0??ooooo00001Ooooooo0000oooooooooooo000000Sooooo00Ko0000oooooooooooo0000ooooool0
0003ooooo`03o`000?oooooo000000?ooooo00?o0000ooooooooool02Oooool00ol0003ooooooooo
o`3oooooooooooooA_ooool00ol0003oooooooooo`3`ooooo`000_ooool2o`0000[ooooo0_l00003
ooooo`?o00000oooool3o`0000cooooo00?o0000ooooooooool0ooooooooooooodOooooo0_l0003`
ooooo`00:?ooool00ol0003oooooooooo`3oooooooooooooBOooool00ol0003oooooooooo`3]oooo
o`00:?ooool00ol0003oooooooooo`3oooooooooooooB_ooool2o`000>gooooo000Xooooo`03o`00
0?oooooooooo0?oooooooooooom<ooooo`03o`000?oooooooooo0>[ooooo000Xooooo`03o`000?oo
oooooooo0?oooooooooooom=ooooo`;o0000j_ooool002Sooooo00?o0000ooooooooool0oooooooo
ooooodoooooo00?o0000ooooooooool0ioooool002Sooooo00?o0000ooooooooool0oooooooooooo
oe3ooooo0_l0003Wooooo`00:?ooool00ol0003oooooooooo`3oooooooooooooD_ooool2o`000>Go
oooo000Xooooo`03o`000?oooooooooo0?oooooooooooomDooooo`03o`000?oooooooooo0>;ooooo
000Xooooo`03o`000?oooooooooo0?oooooooooooomEooooo`;o0000h_ooool002Sooooo00?o0000
ooooooooool0oooooooooooooeOooooo00?o0000ooooooooool0goooool002Sooooo00?o0000oooo
ooooool0oooooooooooooeSooooo0_l0003Oooooo`00:?ooool00ol0003oooooooooo`3ooooooooo
ooooF_ooool00ol0003oooooooooo`3Looooo`00:?ooool00ol0003oooooooooo`3ooooooooooooo
Foooool2o`000=cooooo000Xooooo`03o`000?oooooooooo0?oooooooooooomMooooo`03o`000?oo
oooooooo0=Wooooo000Xooooo`03o`000?oooooooooo0?oooooooooooomNooooo`;o0000fOooool0
02Sooooo00?o0000ooooooooool0ooooooooooooof3ooooo0_l0003Gooooo`00:?ooool4o`000?oo
oooooooooomQooooo`03o`000?oooooooooo0=Cooooo000Xooooo`03o`000?oooooooooo0?oooooo
oooooomSooooo`;o0000e?ooool002Sooooo00?o0000ooooooooool0ooooooooooooofGooooo00?o
0000ooooooooool0dOooool002Sooooo00?o0000ooooooooool0ooooooooooooofKooooo0_l0003A
ooooo`00:?ooool00ol0003oooooooooo`3oooooooooooooJ?ooool00ol0003oooooooooo`3>oooo
o`00:?ooool00ol0003oooooooooo`3oooooooooooooJOooool2o`000<kooooo000Xooooo`03o`00
0?oooooooooo0?oooooooooooom[ooooo`;o0000c?ooool002Sooooo00?o0000ooooooooool0oooo
ooooooooofgooooo00?o0000ooooooooool0bOooool002Sooooo00?o0000ooooooooool0oooooooo
ooooofkooooo0_l00039ooooo`00:?ooool00ol0003oooooooooo`3oooooooooooooL?ooool00ol0
003oooooooooo`36ooooo`00:?ooool00ol0003oooooooooo`3oooooooooooooLOooool2o`000<Ko
oooo000Xooooo`03o`000?oooooooooo0?oooooooooooomcooooo`03o`000?oooooooooo0<?ooooo
000Xooooo`03o`000?oooooooooo0?oooooooooooomdooooo`;o0000`oooool002Sooooo00?o0000
ooooooooool0ooooooooooooogKooooo0_l00031ooooo`00:?ooool00ol0003oooooooooo`3ooooo
ooooooooN?ooool00ol0003oooooooooo`2nooooo`00:?ooool00ol0003oooooooooo`3ooooooooo
ooooNOooool2o`000;kooooo000Xooooo`03o`000?oooooooooo0?oooooooooooomkooooo`03o`00
0?oooooooooo0;_ooooo000Xooooo`03o`000?oooooooooo0?oooooooooooomlooooo`;o0000^ooo
ool002Sooooo00?o0000ooooooooool0ooooooooooooogkooooo00?o0000ooooooooool0^?ooool0
02Sooooo00?o0000ooooooooool0ooooooooooooogoooooo0_l0002hooooo`00:?ooool00ol0003o
ooooooooo`3oooooooooooooPOooool00ol0003oooooooooo`2eooooo`00:?ooool4o`000?oooooo
oooooon1ooooo`;o0000]Oooool002Sooooo00?o0000ooooooooool0ooooooooooooohCooooo00?o
0000ooooooooool0/_ooool002Sooooo00?o0000ooooooooool0ooooooooooooohGooooo0_l0002b
ooooo`00:?ooool00ol0003oooooooooo`3oooooooooooooQoooool00ol0003oooooooooo`2_oooo
o`00:?ooool00ol0003oooooooooo`3oooooooooooooR?ooool2o`000:oooooo000Xooooo`03o`00
0?oooooooooo0?oooooooooooon:ooooo`03o`000?oooooooooo0:cooooo000Xooooo`03o`000?oo
oooooooo0?oooooooooooon;ooooo`;o0000[?ooool002Sooooo00?o0000ooooooooool0oooooooo
ooooohgooooo0_l0002Zooooo`00:?ooool00ol0003oooooooooo`3oooooooooooooSoooool00ol0
003oooooooooo`2Wooooo`00:?ooool00ol0003oooooooooo`3oooooooooooooT?ooool2o`000:Oo
oooo000Xooooo`03o`000?oooooooooo0?oooooooooooonBooooo`03o`000?oooooooooo0:Cooooo
000Xooooo`03o`000?oooooooooo0?oooooooooooonCooooo`;o0000Y?ooool002Sooooo00?o0000
ooooooooool0oooooooooooooiGooooo00?o0000ooooooooool0XOooool002Sooooo00?o0000oooo
ooooool0oooooooooooooiKooooo0_l0002Qooooo`00:?ooool00ol0003oooooooooo`3ooooooooo
ooooV?ooool00ol0003oooooooooo`2Nooooo`00:?ooool00ol0003oooooooooo`3ooooooooooooo
VOooool2o`0009kooooo000Xooooo`03o`000?oooooooooo0?oooooooooooonKooooo`03o`000?oo
oooooooo09_ooooo000Xooooo`03o`000?oooooooooo0?oooooooooooonLooooo`;o0000Voooool0
02Sooooo00?o0000ooooooooool0oooooooooooooikooooo00?o0000ooooooooool0V?ooool002So
oooo00?o0000ooooooooool0oooooooooooooioooooo0_l0002Hooooo`00:?ooool00ol0003ooooo
ooooo`3oooooooooooooXOooool00ol0003oooooooooo`2Eooooo`00:?ooool4o`000?oooooooooo
oonQooooo`;o0000UOooool002Sooooo00?o0000ooooooooool0ooooooooooooojCooooo00?o0000
ooooooooool0T_ooool002Sooooo00?o0000ooooooooool0ooooooooooooojGooooo0_l0002Boooo
o`00:?ooool00ol0003oooooooooo`3oooooooooooooYoooool2o`00093ooooo000Xooooo`03o`00
0?oooooooooo0?oooooooooooonYooooo`03o`000?oooooooooo08gooooo000Xooooo`03o`000?oo
oooooooo0?oooooooooooonZooooo`;o0000SOooool002Sooooo00?o0000ooooooooool0oooooooo
ooooojcooooo00?o0000ooooooooool0R_ooool002Sooooo00?o0000ooooooooool0oooooooooooo
ojgooooo0_l0002:ooooo`00:?ooool00ol0003oooooooooo`3ooooooooooooo[oooool00ol0003o
ooooooooo`27ooooo`00:?ooool00ol0003oooooooooo`3ooooooooooooo/?ooool2o`0008Oooooo
000Xooooo`03o`000?oooooooooo0?oooooooooooonbooooo`03o`000?oooooooooo08Cooooo000X
ooooo`03o`000?oooooooooo0?ooooooooooooncooooo`;o0000Q?ooool002Sooooo00?o0000oooo
ooooool0oooooooooooookGooooo00?o0000ooooooooool0POooool002Sooooo00?o0000oooooooo
ool0oooooooooooookKooooo0_l00021ooooo`00:?ooool00ol0003oooooooooo`3ooooooooooooo
^?ooool2o`0007oooooo000Xooooo`03o`000?oooooooooo0?oooooooooooonjooooo`03o`000?oo
oooooooo07cooooo000Xooooo`03o`000?oooooooooo0?oooooooooooonkooooo`;o0000O?ooool0
02Sooooo00?o0000ooooooooool0oooooooooooookgooooo00?o0000ooooooooool0NOooool002So
oooo00?o0000ooooooooool0oooooooooooookkooooo0_l0001iooooo`00:?ooool00ol0003ooooo
ooooo`3ooooooooooooo`?ooool00ol0003oooooooooo`1fooooo`00:?ooool00ol0003ooooooooo
o`3ooooooooooooo`Oooool2o`0007Kooooo000Xooooo`Co0000oooooooooooool;ooooo00?o0000
ooooooooool0Loooool002Sooooo00?o0000ooooooooool0ooooooooooooolCooooo0_l0001coooo
o`00:?ooool00ol0003oooooooooo`3oooooooooooooa_ooool2o`00077ooooo000Xooooo`03o`00
0?oooooooooo0?ooooooooooooo8ooooo`03o`000?oooooooooo06kooooo000Xooooo`03o`000?oo
oooooooo0?ooooooooooooo9ooooo`;o0000K_ooool002Sooooo00?o0000ooooooooool0oooooooo
oooool_ooooo00?o0000ooooooooool0Joooool002Sooooo00?o0000ooooooooool0oooooooooooo
olcooooo0_l0001[ooooo`00:?ooool00ol0003oooooooooo`3oooooooooooooc_ooool00ol0003o
ooooooooo`1Xooooo`00:?ooool00ol0003oooooooooo`3ooooooooooooocoooool2o`0006Sooooo
000Xooooo`03o`000?oooooooooo0?oooooooooooooAooooo`;o0000I_ooool002Sooooo00?o0000
ooooooooool0ooooooooooooom?ooooo00?o0000ooooooooool0Hoooool002Sooooo00?o0000oooo
ooooool0ooooooooooooomCooooo0_l0001Sooooo`00:?ooool00ol0003oooooooooo`3ooooooooo
ooooe_ooool00ol0003oooooooooo`1Pooooo`00:?ooool00ol0003oooooooooo`3ooooooooooooo
eoooool2o`00063ooooo000Xooooo`03o`000?oooooooooo0?oooooooooooooIooooo`03o`000?oo
oooooooo05gooooo000Xooooo`03o`000?oooooooooo0?oooooooooooooJooooo`;o0000GOooool0
02Sooooo00?o0000ooooooooool0ooooooooooooomcooooo0_l0001Kooooo`00:?ooool00ol0003o
ooooooooo`3ooooooooooooog_ooool00ol0003oooooooooo`1Hooooo`00:?ooool00ol0003ooooo
ooooo`3ooooooooooooogoooool2o`0005Sooooo0002ooooo`;o00001?ooool00ol0003ooooooooo
o`03ooooo`;o00000oooool3o`0000Cooooo0ol0000;ooooo`03o`000?oooooooooo0?oooooooooo
oooQooooo`03o`000?oooooooooo05Gooooo00001Ooooooo0000oooooooooooo000000Sooooo00Ko
0000oooooooooooo0000ooooool00003ooooo`03o`000?oooooooooo00;ooooo00?o0000oooooooo
ool02_ooool00ol0003oooooooooo`3oooooooooooooh_ooool2o`0005Gooooo00001Ooooooo0000
oooooooooooo000000Sooooo00Ko0000oooooooooooo0000ooooool00003ooooo`03o`000?oooooo
000000Co00002oooool6o`000?oooooooooooooQooooo`03o`000?oooooooooo05;ooooo00001Ooo
oooo0000oooooooooooo000000Sooooo00Co0000oooooooooooo00000_ooool3o`0000;ooooo00Co
0000oooooooooooo00003?ooool00ol0003oooooooooo`3oooooooooooooiOooool2o`0005;ooooo
00001Ooooooo0000oooooooooooo000000Sooooo00Ko0000oooooooooooo0000ooooool00003oooo
o`06o`000?ooooooooooo`000?oooooo00003?ooool00ol0003oooooooooo`3oooooooooooooiooo
ool00ol0003oooooooooo`1?ooooo`0000Goooooo`000?ooooooooooo`000008ooooo`06o`000?oo
ooooooooo`000?oooooo00000oooool01?l0003oooooooooooooool2o`0000cooooo00?o0000oooo
ooooool0ooooooooooooonSooooo0_l0001?ooooo`000_ooool2o`0000[ooooo0_l00003ooooo`?o
00001Oooool00ol0003oooooooooo`0:ooooo`03o`000?oooooooooo0?oooooooooooooZooooo`03
o`000?oooooooooo04cooooo000Xooooo`03o`000?oooooooooo0?ooooooooooooo[ooooo`;o0000
C?ooool002Sooooo00?o0000ooooooooool0ooooooooooooongooooo00?o0000ooooooooool0BOoo
ool002Sooooo00?o0000ooooooooool0ooooooooooooonkooooo0_l00019ooooo`00:?ooool00ol0
003oooooooooo`3oooooooooooool?ooool00ol0003oooooooooo`16ooooo`00:?ooool00ol0003o
ooooooooo`3ooooooooooooolOooool2o`0004Kooooo000Xooooo`03o`000?oooooooooo0?oooooo
ooooooocooooo`03o`000?oooooooooo04?ooooo000Xooooo`03o`000?oooooooooo0?oooooooooo
ooodooooo`03o`000?oooooooooo04;ooooo000Xooooo`03o`000?oooooooooo0?oooooooooooooe
ooooo`;o0000@_ooool002Sooooo00?o0000ooooooooool0ooooooooooooooOooooo00?o0000oooo
ooooool0?oooool002Sooooo00?o0000ooooooooool0ooooooooooooooSooooo0_l0000oooooo`00
:?ooool00ol0003oooooooooo`3ooooooooooooon_ooool00ol0003oooooooooo`0looooo`00:?oo
ool00ol0003oooooooooo`3ooooooooooooonoooool2o`0003cooooo000Xooooo`03o`000?oooooo
oooo0?ooooooooooooomooooo`03o`000?oooooooooo03Wooooo000Xooooo`03o`000?oooooooooo
0?ooooooooooooonooooo`;o0000>Oooool002Sooooo00?o0000ooooooooool0oooooooooooooooo
oooo0Oooool00ol0003oooooooooo`0fooooo`00:?ooool00ol0003oooooooooo`3ooooooooooooo
ooooool2ooooo`;o0000=_ooool002Sooooo00?o0000ooooooooool0oooooooooooooooooooo1?oo
ool00ol0003oooooooooo`0cooooo`00:?ooool4o`000?ooooooooooooooooooo`Cooooo0_l0000c
ooooo`00:?ooool00ol0003oooooooooo`3oooooooooooooooooool7ooooo`03o`000?oooooooooo
033ooooo000Xooooo`03o`000?oooooooooo0?ooooooooooooooooooo`Sooooo0_l0000`ooooo`00
:?ooool00ol0003oooooooooo`3oooooooooooooooooool:ooooo`03o`000?oooooooooo02gooooo
000Xooooo`03o`000?oooooooooo0?ooooooooooooooooooo`_ooooo0_l0000]ooooo`00:?ooool0
0ol0003oooooooooo`3oooooooooooooooooool=ooooo`03o`000?oooooooooo02[ooooo000Xoooo
o`03o`000?oooooooooo0?ooooooooooooooooooo`kooooo0_l0000Zooooo`00:?ooool00ol0003o
ooooooooo`3oooooooooooooooooool@ooooo`03o`000?oooooooooo02Oooooo000Xooooo`03o`00
0?oooooooooo0?oooooooooooooooooooa7ooooo0_l0000Wooooo`00:?ooool00ol0003ooooooooo
o`3ooooooooooooooooooolCooooo`03o`000?oooooooooo02Cooooo000Xooooo`03o`000?oooooo
oooo0?oooooooooooooooooooaCooooo0_l0000Tooooo`00:?ooool00ol0003oooooooooo`3ooooo
oooooooooooooolFooooo`;o00008_ooool002Sooooo00?o0000ooooooooool0oooooooooooooooo
oooo6?ooool00ol0003oooooooooo`0Oooooo`00:?ooool00ol0003oooooooooo`3ooooooooooooo
oooooolIooooo`;o00007oooool002Sooooo00?o0000ooooooooool0oooooooooooooooooooo6ooo
ool00ol0003oooooooooo`0Looooo`00:?ooool00ol0003oooooooooo`3ooooooooooooooooooolL
ooooo`;o00007?ooool002Sooooo00?o0000ooooooooool0oooooooooooooooooooo7_ooool00ol0
003oooooooooo`0Iooooo`00:?ooool00ol0003oooooooooo`3ooooooooooooooooooolOooooo`;o
00006Oooool002Sooooo00?o0000ooooooooool0oooooooooooooooooooo8Oooool00ol0003ooooo
ooooo`0Fooooo`00:?ooool00ol0003oooooooooo`3ooooooooooooooooooolRooooo`;o00005_oo
ool002Sooooo00?o0000ooooooooool0oooooooooooooooooooo9?ooool00ol0003oooooooooo`0C
ooooo`00:?ooool4o`000?ooooooooooooooooooobCooooo00?o0000ooooooooool04_ooool002So
oooo00?o0000ooooooooool0oooooooooooooooooooo>_ooool002Sooooo00?o0000ooooooooool0
oooooooooooooooooooo>_ooool002Sooooo00?o0000ooooooooool0oooooooooooooooooooo>_oo
ool002Sooooo00?o0000ooooooooool0oooooooooooooooooooo>_ooool002Sooooo00?o0000oooo
ooooool0oooooooooooooooooooo>_ooool002Sooooo00?o0000ooooooooool0oooooooooooooooo
oooo>_ooool002Sooooo00?o0000ooooooooool0oooooooooooooooooooo>_ooool002Sooooo00?o
0000ooooooooool0oooooooooooooooooooo>_ooool002Sooooo00?o0000ooooooooool0oooooooo
oooooooooooo>_ooool002Sooooo00?o0000ooooooooool0oooooooooooooooooooo>_ooool002So
oooo00?o0000ooooooooool0oooooooooooooooooooo>_ooool002Sooooo00?o0000ooooooooool0
oooooooooooooooooooo>_ooool00?ooooooooooooooooooofGooooo003ooooooooooooooooooomU
ooooo`00ooooooooooooooooooooIOooool00?ooooooooooooooooooofGooooo003ooooooooooooo
oooooomUooooo`00ooooooooooooooooooooIOooool00001\
\>"],
  ImageRangeCache->{{{0, 865.438}, {534.5, 0}} -> {148.992, 0.0795026, \
0.0248525, 9.49915*^-6}}],

Cell[BoxData[
    FormBox[
      TagBox[\(\[SkeletonIndicator]  Graphics  \[SkeletonIndicator]\),
        False,
        Editable->False], TraditionalForm]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]", 
      FormBox[
        RowBox[{
          TagBox[\(\[SkeletonIndicator]  Graphics  \[SkeletonIndicator]\),
            False,
            Editable->False], "\n", 
          "\[IndentingNewLine]", \(Plot[4*F[\((800/L)\)], {L, 110, 115}]\), 
          "\[IndentingNewLine]"}],
        "TraditionalForm"]}]], "Input"],

Cell[BoxData[
    FormBox[
      RowBox[{\(Syntax::"noinfo"\), \(\(:\)\(\ \)\), "\<\"Input expression \
contains insufficient information to interpret result. \
\\!\\(\\*ButtonBox[\\\"Plus\[Ellipsis]\\\", ButtonStyle->\\\"RefGuideLinkText\
\\\", ButtonFrame->None, ButtonData:>\\\"Syntax::noinfo\\\"]\\)\"\>"}], 
      TraditionalForm]], "Message"],

Cell[GraphicsData["PostScript", "\<\
%!
%%Creator: Mathematica
%%AspectRatio: .61803 
MathPictureStart
/Mabs {
Mgmatrix idtransform
Mtmatrix dtransform
} bind def
/Mabsadd { Mabs
3 -1 roll add
3 1 roll add
exch } bind def
%% Graphics
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 10  scalefont  setfont
% Scaling calculations
-20.9286 0.190476 -4.77168 423.255 [
[.21429 .29488 -9 -9 ]
[.21429 .29488 9 0 ]
[.40476 .29488 -9 -9 ]
[.40476 .29488 9 0 ]
[.59524 .29488 -9 -9 ]
[.59524 .29488 9 0 ]
[.78571 .29488 -9 -9 ]
[.78571 .29488 9 0 ]
[.97619 .29488 -9 -9 ]
[.97619 .29488 9 0 ]
[.01131 .05343 -36 -4.5 ]
[.01131 .05343 0 4.5 ]
[.01131 .13808 -36 -4.5 ]
[.01131 .13808 0 4.5 ]
[.01131 .22273 -36 -4.5 ]
[.01131 .22273 0 4.5 ]
[.01131 .39203 -36 -4.5 ]
[.01131 .39203 0 4.5 ]
[.01131 .47668 -36 -4.5 ]
[.01131 .47668 0 4.5 ]
[.01131 .56133 -36 -4.5 ]
[.01131 .56133 0 4.5 ]
[ 0 0 0 0 ]
[ 1 .61803 0 0 ]
] MathScale
% Start of Graphics
1 setlinecap
1 setlinejoin
newpath
0 g
.25 Mabswid
[ ] 0 setdash
.21429 .30738 m
.21429 .31363 L
s
[(111)] .21429 .29488 0 1 Mshowa
.40476 .30738 m
.40476 .31363 L
s
[(112)] .40476 .29488 0 1 Mshowa
.59524 .30738 m
.59524 .31363 L
s
[(113)] .59524 .29488 0 1 Mshowa
.78571 .30738 m
.78571 .31363 L
s
[(114)] .78571 .29488 0 1 Mshowa
.97619 .30738 m
.97619 .31363 L
s
[(115)] .97619 .29488 0 1 Mshowa
.125 Mabswid
.0619 .30738 m
.0619 .31113 L
s
.1 .30738 m
.1 .31113 L
s
.1381 .30738 m
.1381 .31113 L
s
.17619 .30738 m
.17619 .31113 L
s
.25238 .30738 m
.25238 .31113 L
s
.29048 .30738 m
.29048 .31113 L
s
.32857 .30738 m
.32857 .31113 L
s
.36667 .30738 m
.36667 .31113 L
s
.44286 .30738 m
.44286 .31113 L
s
.48095 .30738 m
.48095 .31113 L
s
.51905 .30738 m
.51905 .31113 L
s
.55714 .30738 m
.55714 .31113 L
s
.63333 .30738 m
.63333 .31113 L
s
.67143 .30738 m
.67143 .31113 L
s
.70952 .30738 m
.70952 .31113 L
s
.74762 .30738 m
.74762 .31113 L
s
.82381 .30738 m
.82381 .31113 L
s
.8619 .30738 m
.8619 .31113 L
s
.9 .30738 m
.9 .31113 L
s
.9381 .30738 m
.9381 .31113 L
s
.25 Mabswid
0 .30738 m
1 .30738 L
s
.02381 .05343 m
.03006 .05343 L
s
[(0.0114)] .01131 .05343 1 0 Mshowa
.02381 .13808 m
.03006 .13808 L
s
[(0.0116)] .01131 .13808 1 0 Mshowa
.02381 .22273 m
.03006 .22273 L
s
[(0.0118)] .01131 .22273 1 0 Mshowa
.02381 .39203 m
.03006 .39203 L
s
[(0.0122)] .01131 .39203 1 0 Mshowa
.02381 .47668 m
.03006 .47668 L
s
[(0.0124)] .01131 .47668 1 0 Mshowa
.02381 .56133 m
.03006 .56133 L
s
[(0.0126)] .01131 .56133 1 0 Mshowa
.125 Mabswid
.02381 .07459 m
.02756 .07459 L
s
.02381 .09575 m
.02756 .09575 L
s
.02381 .11692 m
.02756 .11692 L
s
.02381 .15924 m
.02756 .15924 L
s
.02381 .1804 m
.02756 .1804 L
s
.02381 .20157 m
.02756 .20157 L
s
.02381 .24389 m
.02756 .24389 L
s
.02381 .26506 m
.02756 .26506 L
s
.02381 .28622 m
.02756 .28622 L
s
.02381 .32854 m
.02756 .32854 L
s
.02381 .34971 m
.02756 .34971 L
s
.02381 .37087 m
.02756 .37087 L
s
.02381 .4132 m
.02756 .4132 L
s
.02381 .43436 m
.02756 .43436 L
s
.02381 .45552 m
.02756 .45552 L
s
.02381 .49785 m
.02756 .49785 L
s
.02381 .51901 m
.02756 .51901 L
s
.02381 .54017 m
.02756 .54017 L
s
.02381 .03227 m
.02756 .03227 L
s
.02381 .0111 m
.02756 .0111 L
s
.02381 .5825 m
.02756 .5825 L
s
.02381 .60366 m
.02756 .60366 L
s
.25 Mabswid
.02381 0 m
.02381 .61803 L
s
0 0 m
1 0 L
1 .61803 L
0 .61803 L
closepath
clip
newpath
.5 Mabswid
.02381 .01472 m
.06244 .03788 L
.10458 .06321 L
.14415 .08706 L
.18221 .11006 L
.22272 .13461 L
.26171 .15831 L
.30316 .18356 L
.34309 .20795 L
.3815 .23148 L
.42237 .25657 L
.46172 .2808 L
.49955 .30415 L
.53984 .32909 L
.57861 .35314 L
.61984 .37879 L
.65954 .40355 L
.69774 .42743 L
.73838 .45291 L
.77751 .4775 L
.81909 .50371 L
.85916 .52902 L
.89771 .55343 L
.93871 .57947 L
.97619 .60332 L
s
% End of Graphics
MathPictureEnd
\
\>"], "Graphics",
  ImageSize->{861.688, 532.562},
  ImageMargins->{{43, 0}, {0, 0}},
  ImageRegion->{{0, 1}, {0, 1}},
  ImageCache->GraphicsData["Bitmap", "\<\
CF5dJ6E]HGAYHf4PAg9QL6QYHg<PAVmbKF5d0`4000=M000252000`400?l00000o`00003ooooooooo
ooooooooooooH?ooool00?ooooooooooooooooooof3ooooo003ooooooooooooooooooomPooooo`00
ooooooooooooooooooooH?ooool00?ooooooooooooooooooof3ooooo003ooooooooooooooooooomP
ooooo`00ooooooooooooooooooooH?ooool00?ooooooooooooooooooof3ooooo000^ooooo`03o`00
0?oooooooooo0?oooooooooooooooooooboooooo000^ooooo`03o`000?oooooooooo0?oooooooooo
oooooooooboooooo000^ooooo`03o`000?oooooooooo0?oooooooooooooooooooboooooo000^oooo
o`03o`000?oooooooooo0?oooooooooooooooooooboooooo000^ooooo`03o`000?oooooooooo0?oo
oooooooooooooooooboooooo000^ooooo`03o`000?oooooooooo0?oooooooooooooooooooboooooo
000^ooooo`03o`000?oooooooooo0?oooooooooooooooooooboooooo000^ooooo`03o`000?oooooo
oooo0?oooooooooooooooooooboooooo000^ooooo`03o`000?oooooooooo0?oooooooooooooooooo
oboooooo000^ooooo`Co0000oooooooooooooooooooo;_ooool002kooooo00?o0000ooooooooool0
oooooooooooooooooooo;oooool002kooooo00?o0000ooooooooool0oooooooooooooooooooo;ooo
ool002kooooo0_l0003oooooooooooooooooool`ooooo`00;_ooool00ol0003oooooo`00003ooooo
ooooooooooooool_ooooo`00;_ooool00ol0003oooooooooo`02o`000?ooooooooooooooooooobgo
oooo000^ooooo`03o`000?oooooooooo00;ooooo0_l0003oooooooooooooooooool[ooooo`00;_oo
ool00ol0003oooooooooo`04ooooo`03o`000?oooooooooo0?ooooooooooooooooooobSooooo000^
ooooo`03o`000?oooooooooo00Gooooo0_l0003ooooooooooooooooooolXooooo`00;_ooool00ol0
003oooooooooo`07ooooo`03o`000?oooooooooo0?ooooooooooooooooooobGooooo000^ooooo`03
o`000?oooooooooo00Sooooo0_l0003ooooooooooooooooooolUooooo`00;_ooool00ol0003ooooo
ooooo`0:ooooo`;o0000oooooooooooooooooooo8oooool002kooooo00?o0000ooooooooool03?oo
ool00ol0003oooooooooo`3ooooooooooooooooooolPooooo`00;_ooool00ol0003oooooooooo`0=
ooooo`;o0000oooooooooooooooooooo8?ooool002kooooo00?o0000ooooooooool03oooool00ol0
003oooooooooo`3ooooooooooooooooooolMooooo`00;_ooool00ol0003oooooooooo`0@ooooo`;o
0000oooooooooooooooooooo7Oooool002kooooo00?o0000ooooooooool04_ooool2o`000?oooooo
oooooooooooooa_ooooo000^ooooo`03o`000?oooooooooo01Cooooo00?o0000ooooooooool0oooo
oooooooooooooooo6?ooool002kooooo1?l0000Dooooo`;o0000oooooooooooooooooooo6?ooool0
02kooooo00?o0000ooooooooool05oooool00ol0003oooooooooo`3ooooooooooooooooooolEoooo
o`00;_ooool00ol0003oooooooooo`0Hooooo`;o0000oooooooooooooooooooo5Oooool002kooooo
00?o0000ooooooooool06_ooool2o`000?oooooooooooooooooooa?ooooo000^ooooo`03o`000?oo
oooooooo01cooooo00?o0000ooooooooool0oooooooooooooooooooo4?ooool002kooooo00?o0000
ooooooooool07Oooool2o`000?oooooooooooooooooooa3ooooo000^ooooo`03o`000?oooooooooo
01oooooo0_l0003oooooooooooooooooool>ooooo`00;_ooool00ol0003oooooooooo`0Qooooo`03
o`000?oooooooooo0?ooooooooooooooooooo`_ooooo000^ooooo`03o`000?oooooooooo02;ooooo
0_l0003oooooooooooooooooool;ooooo`00;_ooool00ol0003oooooooooo`0Tooooo`;o0000oooo
oooooooooooooooo2Oooool002kooooo00?o0000ooooooooool09_ooool00ol0003oooooooooo`3o
ooooooooooooooooool6ooooo`00;_ooool00ol0003oooooooooo`0Wooooo`;o0000oooooooooooo
oooooooo1_ooool002kooooo00?o0000ooooooooool0:Oooool2o`000?ooooooooooooooooooo`Co
oooo000^ooooo`03o`000?oooooooooo02_ooooo00?o0000ooooooooool0oooooooooooooooooooo
0Oooool002kooooo00?o0000ooooooooool0;?ooool2o`000?ooooooooooooooooooo`7ooooo0002
ooooo`;o00001?ooool00ol0003oooooooooo`03ooooo`;o00000oooool3o`0000?ooooo0ol00004
ooooo`?o00002oooool00ol0003oooooooooo`0^ooooo`;o0000ooooooooooooookooooo00001Ooo
oooo0000oooooooooooo000000Sooooo00Co0000oooooooooooo00000oooool00ol0003ooooooooo
o`03ooooo`03o`000?oooooooooo00Cooooo00?o0000ooooooooool02_ooool00ol0003ooooooooo
o`0`ooooo`03o`000?oooooooooo0?oooooooooooookooooo`0000Goooooo`000?ooooooooooo`00
0008ooooo`04o`000?ooooooooooo`0000?ooooo00?o0000ooooooooool00oooool01?l0003ooooo
ooooooooool5o`0000_ooooo00?o0000ooooooooool0<Oooool2o`000?oooooooooooookooooo`00
00Goooooo`000?ooooooooooo`000008ooooo`04o`000?ooooooooooo`0000?ooooo00?o0000oooo
ooooool00oooool01Ol0003ooooooooooooooooo000000;ooooo00?o0000ooooooooool02_ooool6
o`00033ooooo0_l0003ooooooooooooonOooool00005ooooool0003oooooooooool000002?ooool0
1?l0003oooooooooool00003ooooo`03o`000?oooooooooo00?ooooo00?o0000ooooooooool00_oo
ool00ol0003oooooo`00000<ooooo`03o`000?oooooooooo03Gooooo00?o0000ooooooooool0oooo
ooooooooooKooooo00001Ooooooo0000oooooooooooo000000Sooooo00Co0000oooooooooooo0000
0_ooool2o`0000Cooooo0_l00005ooooo`;o00003?ooool00ol0003oooooooooo`0fooooo`;o0000
ooooooooooooooKooooo0002ooooo`;o00002_ooool2o`0000Cooooo00?o0000ooooooooool00ooo
ool00ol0003oooooooooo`04ooooo`03o`000?oooooooooo00[ooooo00?o0000ooooooooool0>?oo
ool2o`000?ooooooooooooodooooo`00;_ooool00ol0003oooooooooo`0jooooo`03o`000?oooooo
oooo0?oooooooooooooaooooo`00;_ooool00ol0003oooooooooo`0kooooo`;o0000oooooooooooo
oo7ooooo000^ooooo`03o`000?oooooooooo03gooooo0_l0003oooooooooooookoooool002kooooo
00?o0000ooooooooool0?oooool00ol0003oooooooooo`3oooooooooooook?ooool002kooooo00?o
0000ooooooooool0@?ooool2o`000?ooooooooooooo/ooooo`00;_ooool00ol0003oooooooooo`12
ooooo`03o`000?oooooooooo0?oooooooooooooYooooo`00;_ooool00ol0003oooooooooo`13oooo
o`;o0000ooooooooooooonWooooo000^ooooo`03o`000?oooooooooo04Gooooo0_l0003ooooooooo
ooooioooool002kooooo00?o0000ooooooooool0Aoooool00ol0003oooooooooo`3ooooooooooooo
i?ooool002kooooo00?o0000ooooooooool0B?ooool2o`000?oooooooooooooTooooo`00;_ooool0
0ol0003oooooooooo`1:ooooo`;o0000ooooooooooooon;ooooo000^ooooo`03o`000?oooooooooo
04cooooo00?o0000ooooooooool0ooooooooooooomoooooo000^ooooo`03o`000?oooooooooo04go
oooo0_l0003ooooooooooooogoooool002kooooo1?l0001>ooooo`;o0000ooooooooooooomgooooo
000^ooooo`03o`000?oooooooooo057ooooo00?o0000ooooooooool0ooooooooooooom[ooooo000^
ooooo`03o`000?oooooooooo05;ooooo0_l0003ooooooooooooof_ooool002kooooo00?o0000oooo
ooooool0E?ooool2o`000?oooooooooooooHooooo`00;_ooool00ol0003oooooooooo`1Fooooo`03
o`000?oooooooooo0?oooooooooooooEooooo`00;_ooool00ol0003oooooooooo`1Gooooo`;o0000
ooooooooooooomGooooo000^ooooo`03o`000?oooooooooo05Wooooo0_l0003ooooooooooooodooo
ool002kooooo00?o0000ooooooooool0Foooool00ol0003oooooooooo`3oooooooooooood?ooool0
02kooooo00?o0000ooooooooool0G?ooool2o`000?ooooooooooooo@ooooo`00;_ooool00ol0003o
ooooooooo`1Nooooo`;o0000ooooooooooooolkooooo000^ooooo`03o`000?oooooooooo063ooooo
00?o0000ooooooooool0oooooooooooool_ooooo000^ooooo`03o`000?oooooooooo067ooooo0_l0
003oooooooooooooboooool002kooooo00?o0000ooooooooool0Hoooool2o`000?ooooooooooooo9
ooooo`00;_ooool00ol0003oooooooooo`1Uooooo`03o`000?oooooooooo0?ooooooooooooo6oooo
o`00;_ooool00ol0003oooooooooo`1Vooooo`;o0000ooooooooooooolKooooo000^ooooo`03o`00
0?oooooooooo06Sooooo0_l0003oooooooooooooa?ooool002kooooo00?o0000ooooooooool0J_oo
ool00ol0003oooooooooo`3ooooooooooooo`Oooool002kooooo00?o0000ooooooooool0Joooool2
o`000?ooooooooooooo1ooooo`00;_ooool4o`0006cooooo0_l0003ooooooooooooo_oooool002ko
oooo00?o0000ooooooooool0Koooool00ol0003oooooooooo`3ooooooooooooo_?ooool002kooooo
00?o0000ooooooooool0L?ooool2o`000?oooooooooooonlooooo`00;_ooool00ol0003ooooooooo
o`1booooo`;o0000oooooooooooook[ooooo000^ooooo`03o`000?oooooooooo07Cooooo00?o0000
ooooooooool0oooooooooooookOooooo000^ooooo`03o`000?oooooooooo07Gooooo0_l0003ooooo
oooooooo]oooool002kooooo00?o0000ooooooooool0Moooool2o`000?ooooooooooooneooooo`00
;_ooool00ol0003oooooooooo`1iooooo`03o`000?oooooooooo0?oooooooooooonbooooo`00;_oo
ool00ol0003oooooooooo`1jooooo`;o0000oooooooooooook;ooooo000^ooooo`03o`000?oooooo
oooo07cooooo0_l0003ooooooooooooo/?ooool002kooooo00?o0000ooooooooool0O_ooool00ol0
003oooooooooo`3ooooooooooooo[Oooool002kooooo00?o0000ooooooooool0Ooooool2o`000?oo
oooooooooon]ooooo`00;_ooool00ol0003oooooooooo`21ooooo`;o0000oooooooooooooj_ooooo
000^ooooo`03o`000?oooooooooo08?ooooo0_l0003oooooooooooooZOooool002kooooo00?o0000
ooooooooool0QOooool00ol0003oooooooooo`3oooooooooooooY_ooool002kooooo00?o0000oooo
ooooool0Q_ooool2o`000?oooooooooooonVooooo`00;_ooool00ol0003oooooooooo`28ooooo`;o
0000ooooooooooooojCooooo000^ooooo`Co0000ROooool00ol0003oooooooooo`3ooooooooooooo
XOooool002kooooo00?o0000ooooooooool0Roooool2o`000?oooooooooooonQooooo`00;_ooool0
0ol0003oooooooooo`2=ooooo`;o0000oooooooooooooioooooo000^ooooo`03o`000?oooooooooo
08oooooo00?o0000ooooooooool0oooooooooooooicooooo000^ooooo`03o`000?oooooooooo093o
oooo0_l0003oooooooooooooW?ooool002kooooo00?o0000ooooooooool0T_ooool2o`000?oooooo
oooooonJooooo`00;_ooool00ol0003oooooooooo`2Dooooo`;o0000oooooooooooooiSooooo000^
ooooo`03o`000?oooooooooo09Kooooo00?o0000ooooooooool0oooooooooooooiGooooo000^oooo
o`03o`000?oooooooooo09Oooooo0_l0003oooooooooooooUOooool002kooooo00?o0000oooooooo
ool0VOooool2o`000?oooooooooooonCooooo`00;_ooool00ol0003oooooooooo`2Kooooo`03o`00
0?oooooooooo0?oooooooooooon@ooooo`00;_ooool00ol0003oooooooooo`2Looooo`;o0000oooo
oooooooooi3ooooo000^ooooo`03o`000?oooooooooo09kooooo0_l0003oooooooooooooS_ooool0
02kooooo00?o0000ooooooooool0X?ooool00ol0003oooooooooo`3oooooooooooooRoooool002ko
oooo00?o0000ooooooooool0XOooool2o`000?oooooooooooon;ooooo`00;_ooool00ol0003ooooo
ooooo`2Sooooo`;o0000ooooooooooooohWooooo0002ooooo`;o00001?ooool00ol0003ooooooooo
o`03ooooo`;o00000oooool3o`0000?ooooo0ol00003ooooo`?o00003?ooool00ol0003ooooooooo
o`2Uooooo`03o`000?oooooooooo0?oooooooooooon6ooooo`0000Goooooo`000?ooooooooooo`00
0008ooooo`04o`000?ooooooooooo`0000?ooooo00?o0000ooooooooool00oooool01Ol0003ooooo
oooooooooooo000000?ooooo00?o0000ooooooooool02Oooool00ol0003oooooooooo`2Vooooo`;o
0000ooooooooooooohKooooo00001Ooooooo0000oooooooooooo000000Sooooo00Co0000oooooooo
oooo00000oooool00ol0003oooooooooo`03ooooo`05o`000?ooooooooooooooool000000oooool0
0ol0003oooooooooo`09ooooo`Ko0000YOooool2o`000?oooooooooooon4ooooo`0000Goooooo`00
0?ooooooooooo`000008ooooo`04o`000?ooooooooooo`0000?ooooo00?o0000ooooooooool00ooo
ool01?l0003oooooooooooooool4o`0000cooooo00?o0000ooooooooool0Z_ooool00ol0003ooooo
ooooo`3oooooooooooooPOooool00005ooooool0003oooooooooool000002?ooool01?l0003ooooo
ooooool00003ooooo`03o`000?oooooooooo00?ooooo00Go0000ooooooooooooooooo`00000?oooo
o`03o`000?oooooooooo0:_ooooo0_l0003oooooooooooooPOooool00005ooooool0003ooooooooo
ool000002?ooool01?l0003oooooooooool00002ooooo`;o00001?ooool2o`0000Cooooo00?o0000
ooooooooool03?ooool00ol0003oooooooooo`2]ooooo`03o`000?oooooooooo0?oooooooooooomn
ooooo`000_ooool2o`0000[ooooo0_l00004ooooo`03o`000?oooooooooo00?ooooo00?o0000oooo
ooooool00oooool2o`0000cooooo00?o0000ooooooooool0[_ooool2o`000?oooooooooooomnoooo
o`00;_ooool00ol0003oooooooooo`2`ooooo`;o0000ooooooooooooogcooooo000^ooooo`03o`00
0?oooooooooo0;;ooooo00?o0000ooooooooool0ooooooooooooogWooooo000^ooooo`03o`000?oo
oooooooo0;?ooooo0_l0003oooooooooooooNOooool002kooooo00?o0000ooooooooool0]Oooool0
0ol0003oooooooooo`3oooooooooooooM_ooool002kooooo00?o0000ooooooooool0]_ooool2o`00
0?oooooooooooomfooooo`00;_ooool00ol0003oooooooooo`2hooooo`;o0000ooooooooooooogCo
oooo000^ooooo`03o`000?oooooooooo0;[ooooo00?o0000ooooooooool0ooooooooooooog7ooooo
000^ooooo`03o`000?oooooooooo0;_ooooo0_l0003oooooooooooooLOooool002kooooo00?o0000
ooooooooool0_Oooool00ol0003oooooooooo`3oooooooooooooK_ooool002kooooo00?o0000oooo
ooooool0__ooool2o`000?oooooooooooom^ooooo`00;_ooool00ol0003oooooooooo`30ooooo`;o
0000ooooooooooooofcooooo000^ooooo`03o`000?oooooooooo0<;ooooo00?o0000ooooooooool0
ooooooooooooofWooooo000^ooooo`03o`000?oooooooooo0<?ooooo0_l0003oooooooooooooJOoo
ool002kooooo1?l00034ooooo`;o0000ooooooooooooofOooooo000^ooooo`03o`000?oooooooooo
0<Oooooo00?o0000ooooooooool0ooooooooooooofCooooo000^ooooo`03o`000?oooooooooo0<So
oooo0_l0003oooooooooooooI?ooool002kooooo00?o0000ooooooooool0b_ooool2o`000?oooooo
oooooomRooooo`00;_ooool00ol0003oooooooooo`3<ooooo`03o`000?oooooooooo0?oooooooooo
oomOooooo`00;_ooool00ol0003oooooooooo`3=ooooo`;o0000oooooooooooooeoooooo000^oooo
o`03o`000?oooooooooo0<oooooo0_l0003oooooooooooooGOooool002kooooo00?o0000oooooooo
ool0dOooool00ol0003oooooooooo`3oooooooooooooF_ooool002kooooo00?o0000ooooooooool0
d_ooool2o`000?oooooooooooomJooooo`00;_ooool00ol0003oooooooooo`3Dooooo`;o0000oooo
oooooooooeSooooo000^ooooo`03o`000?oooooooooo0=Kooooo00?o0000ooooooooool0oooooooo
oooooeGooooo000^ooooo`03o`000?oooooooooo0=Oooooo0_l0003oooooooooooooEOooool002ko
oooo00?o0000ooooooooool0fOooool2o`000?oooooooooooomCooooo`00;_ooool00ol0003ooooo
ooooo`3Kooooo`03o`000?oooooooooo0?oooooooooooom@ooooo`00;_ooool00ol0003ooooooooo
o`3Looooo`;o0000oooooooooooooe3ooooo000^ooooo`03o`000?oooooooooo0=kooooo0_l0003o
ooooooooooooC_ooool002kooooo00?o0000ooooooooool0h?ooool00ol0003oooooooooo`3ooooo
ooooooooBoooool002kooooo1?l0003Pooooo`;o0000oooooooooooood_ooooo000^ooooo`03o`00
0?oooooooooo0>?ooooo0_l0003oooooooooooooBOooool002kooooo00?o0000ooooooooool0iOoo
ool00ol0003oooooooooo`3oooooooooooooA_ooool002kooooo00?o0000ooooooooool0i_ooool2
o`000?oooooooooooom6ooooo`00;_ooool00ol0003oooooooooo`3Xooooo`03o`000?oooooooooo
0?oooooooooooom3ooooo`00;_ooool00ol0003oooooooooo`3Yooooo`;o0000oooooooooooood?o
oooo000^ooooo`03o`000?oooooooooo0>_ooooo0_l0003ooooooooooooo@Oooool002kooooo00?o
0000ooooooooool0kOooool00ol0003oooooooooo`3ooooooooooooo?_ooool002kooooo00?o0000
ooooooooool0k_ooool2o`000?oooooooooooolnooooo`00;_ooool00ol0003oooooooooo`3`oooo
o`;o0000oooooooooooooccooooo000^ooooo`03o`000?oooooooooo0?;ooooo00?o0000oooooooo
ool0ooooooooooooocWooooo000^ooooo`03o`000?oooooooooo0??ooooo0_l0003ooooooooooooo
>Oooool002kooooo00?o0000ooooooooool0mOooool2o`000?oooooooooooolgooooo`00;_ooool0
0ol0003oooooooooo`3gooooo`03o`000?oooooooooo0?ooooooooooooldooooo`00;_ooool00ol0
003oooooooooo`3hooooo`;o0000ooooooooooooocCooooo000^ooooo`03o`000?oooooooooo0?[o
oooo0_l0003ooooooooooooo<_ooool002kooooo00?o0000ooooooooool0o?ooool00ol0003ooooo
ooooo`3ooooooooooooo;oooool002kooooo00?o0000ooooooooool0oOooool2o`000?oooooooooo
ool_ooooo`00;_ooool4o`000?kooooo0_l0003ooooooooooooo;Oooool002kooooo00?o0000oooo
ooooool0ooooool2ooooo`03o`000?oooooooooo0?oooooooooooolZooooo`00;_ooool00ol0003o
ooooooooo`3oooooo`?ooooo0_l0003ooooooooooooo:_ooool002kooooo00?o0000ooooooooool0
ooooool5ooooo`;o0000ooooooooooooobSooooo000^ooooo`03o`000?oooooooooo0?oooooo1ooo
ool00ol0003oooooooooo`3ooooooooooooo9Oooool002kooooo00?o0000ooooooooool0ooooool8
ooooo`;o0000ooooooooooooobGooooo000^ooooo`03o`000?oooooooooo0?oooooo2_ooool00ol0
003oooooooooo`3ooooooooooooo8_ooool002kooooo00?o0000ooooooooool0ooooool;ooooo`;o
0000ooooooooooooob;ooooo000^ooooo`03o`000?oooooooooo0?oooooo3Oooool2o`000?oooooo
oooooolPooooo`00;_ooool00ol0003oooooooooo`3oooooo`oooooo00?o0000ooooooooool0oooo
oooooooooagooooo000^ooooo`03o`000?oooooooooo0?oooooo4?ooool2o`000?oooooooooooolM
ooooo`00;_ooool00ol0003oooooooooo`3ooooooa;ooooo00?o0000ooooooooool0oooooooooooo
oa[ooooo000^ooooo`03o`000?oooooooooo0?oooooo4oooool2o`000?oooooooooooolJooooo`00
;_ooool00ol0003oooooooooo`3ooooooaGooooo0_l0003ooooooooooooo6?ooool002kooooo00?o
0000ooooooooool0oooooolGooooo`03o`000?oooooooooo0?oooooooooooolEooooo`000_ooool2
o`0000Cooooo00?o0000ooooooooool00oooool2o`0000?ooooo0ol00003ooooo`?o00000oooool3
o`0000cooooo00?o0000ooooooooool0oooooolHooooo`;o0000oooooooooooooaGooooo00001Ooo
oooo0000oooooooooooo000000Sooooo00Co0000oooooooooooo00000oooool00ol0003ooooooooo
o`03ooooo`05o`000?ooooooooooooooool000000oooool00ol0003oooooooooo`09ooooo`03o`00
0?oooooooooo0?oooooo6_ooool00ol0003oooooooooo`3ooooooooooooo4_ooool00005ooooool0
003oooooooooool000002?ooool01?l0003oooooooooool00003ooooo`03o`000?oooooooooo00?o
oooo00Go0000ooooooooooooooooo`000003ooooo`03o`000?oooooooooo00Wooooo00?o0000oooo
ooooool0oooooolKooooo`;o0000oooooooooooooa;ooooo00001Ooooooo0000oooooooooooo0000
00Sooooo00Co0000oooooooooooo00000oooool00ol0003oooooooooo`03ooooo`03o`000?oooooo
oooo00;ooooo0ol0000<ooooo`Ko0000oooooolJooooo`;o0000oooooooooooooa3ooooo00001Ooo
oooo0000oooooooooooo000000Sooooo00Co0000oooooooooooo00000oooool00ol0003ooooooooo
o`03ooooo`05o`000?ooooooooooooooool000000oooool00ol0003oooooooooo`09ooooo`03o`00
0?oooooooooo0?oooooo7oooool00ol0003oooooooooo`3ooooooooooooo3Oooool00005ooooool0
003oooooooooool000002?ooool01?l0003oooooooooool00002ooooo`;o00001?ooool2o`0000?o
oooo00Go0000ooooooooooooooooo`00000;ooooo`03o`000?oooooooooo0?oooooo8?ooool2o`00
0?ooooooooooool=ooooo`000_ooool2o`0000[ooooo0_l00004ooooo`03o`000?oooooooooo00?o
oooo00?o0000ooooooooool00_ooool3o`0000cooooo00?o0000ooooooooool0oooooolRooooo`03
o`000?oooooooooo0?ooooooooooool:ooooo`00;_ooool00ol0003oooooooooo`3oooooob?ooooo
0_l0003ooooooooooooo2_ooool002kooooo00?o0000ooooooooool0oooooolUooooo`;o0000oooo
ooooooooo`Sooooo000^ooooo`03o`000?oooooooooo0?oooooo9oooool00ol0003oooooooooo`3o
oooooooooooo1Oooool002kooooo00?o0000ooooooooool0oooooolXooooo`;o0000oooooooooooo
o`Gooooo000^ooooo`03o`000?oooooooooo0?oooooo:_ooool00ol0003oooooooooo`3ooooooooo
oooo0_ooool002kooooo00?o0000ooooooooool0ooooool[ooooo`;o0000ooooooooooooo`;ooooo
000^ooooo`03o`000?oooooooooo0?oooooo;Oooool2o`000?ooooooooooool002kooooo00?o0000
ooooooooool0ooooool_ooooo`03o`000?oooooooooo0?ooooooo?ooool002kooooo00?o0000oooo
ooooool0ooooool`ooooo`;o0000ooooooolooooo`00;_ooool00ol0003oooooooooo`3ooooooc;o
oooo0_l0003ooooooo[ooooo000^ooooo`03o`000?oooooooooo0?oooooo=?ooool00ol0003ooooo
ooooo`3oooooooOooooo000^ooooo`03o`000?oooooooooo0?oooooo=Oooool2o`000?oooooomooo
ool002kooooo00?o0000ooooooooool0oooooolgooooo`03o`000?oooooooooo0?oooooom?ooool0
02kooooo1?l0003oooooocOooooo0_l0003oooooooCooooo000^ooooo`03o`000?oooooooooo0?oo
oooo>_ooool2o`000?ooooool_ooool002kooooo00?o0000ooooooooool0oooooollooooo`03o`00
0?oooooooooo0?ooooookoooool002kooooo00?o0000ooooooooool0oooooolmooooo`;o0000oooo
ooo_ooooo`00;_ooool00ol0003oooooooooo`3oooooocoooooo00?o0000ooooooooool0ooooooo/
ooooo`00;_ooool00ol0003oooooooooo`3ooooood3ooooo0_l0003ooooooncooooo000^ooooo`03
o`000?oooooooooo0?oooooo@_ooool2o`000?ooooooj_ooool002kooooo00?o0000ooooooooool0
oooooom4ooooo`03o`000?oooooooooo0?ooooooioooool002kooooo00?o0000ooooooooool0oooo
oom5ooooo`;o0000oooooooWooooo`00;_ooool00ol0003oooooooooo`3oooooodOooooo0_l0003o
ooooonGooooo000^ooooo`03o`000?oooooooooo0?ooooooBOooool00ol0003oooooooooo`3ooooo
on;ooooo000^ooooo`03o`000?oooooooooo0?ooooooB_ooool2o`000?ooooooh_ooool002kooooo
00?o0000ooooooooool0oooooom<ooooo`03o`000?oooooooooo0?oooooogoooool002kooooo00?o
0000ooooooooool0oooooom=ooooo`;o0000oooooooOooooo`00;_ooool00ol0003oooooooooo`3o
ooooodoooooo0_l0003oooooomgooooo000^ooooo`03o`000?oooooooooo0?ooooooDOooool00ol0
003oooooooooo`3oooooom[ooooo000^ooooo`03o`000?oooooooooo0?ooooooD_ooool2o`000?oo
oooof_ooool002kooooo00?o0000ooooooooool0oooooomDooooo`;o0000oooooooHooooo`00;_oo
ool4o`000?ooooooEOooool00ol0003oooooooooo`3oooooomGooooo000^ooooo`03o`000?oooooo
oooo0?ooooooEoooool2o`000?ooooooeOooool002kooooo00?o0000ooooooooool0oooooomIoooo
o`;o0000oooooooCooooo`00;_ooool00ol0003oooooooooo`3ooooooe_ooooo00?o0000oooooooo
ool0ooooooo@ooooo`00;_ooool00ol0003oooooooooo`3ooooooecooooo0_l0003oooooom3ooooo
000^ooooo`03o`000?oooooooooo0?ooooooG_ooool2o`000?ooooooc_ooool002kooooo00?o0000
ooooooooool0oooooomPooooo`03o`000?oooooooooo0?ooooooboooool002kooooo00?o0000oooo
ooooool0oooooomQooooo`;o0000ooooooo;ooooo`00;_ooool00ol0003oooooooooo`3oooooof?o
oooo0_l0003oooooolWooooo000^ooooo`03o`000?oooooooooo0?ooooooIOooool00ol0003ooooo
ooooo`3oooooolKooooo000^ooooo`03o`000?oooooooooo0?ooooooI_ooool2o`000?ooooooa_oo
ool002kooooo00?o0000ooooooooool0oooooomXooooo`;o0000ooooooo4ooooo`00;_ooool00ol0
003oooooooooo`3oooooof[ooooo00?o0000ooooooooool0ooooooo1ooooo`00;_ooool00ol0003o
ooooooooo`3oooooof_ooooo0_l0003ooooool7ooooo000^ooooo`03o`000?oooooooooo0?oooooo
KOooool00ol0003oooooooooo`3ooooookkooooo000^ooooo`03o`000?oooooooooo0?ooooooK_oo
ool2o`000?oooooo__ooool002kooooo00?o0000ooooooooool0oooooom`ooooo`;o0000oooooonl
ooooo`00;_ooool00ol0003oooooooooo`2Dooooo`?o00000oooool3o`0000?ooooo0ol0002@oooo
o`?o00000oooool3o`0000;ooooo1Ol0000^ooooo`03o`000?oooooooooo05kooooo0ol00003oooo
o`?o00000oooool3o`0008oooooo0ol00003ooooo`?o00001?ooool3o`0008oooooo0ol00003oooo
o`?o00000oooool3o`0000kooooo000^ooooo`Co0000U?ooool00ol0003oooooooooo`03ooooo`03
o`000?oooooooooo00?ooooo00?o0000ooooooooool0T?ooool00ol0003oooooooooo`03ooooo`03
o`000?oooooooooo00;ooooo00Co0000oooooooooooo0000;oooool2o`0005oooooo00?o0000oooo
ooooool00oooool01Ol0003ooooooooooooooooo000000?ooooo00?o0000ooooooooool0SOooool0
0ol0003oooooooooo`03ooooo`03o`000?oooooooooo00Cooooo00?o0000ooooooooool0Soooool0
0ol0003oooooooooo`03ooooo`05o`000?ooooooooooooooool000000oooool00ol0003ooooooooo
o`0;ooooo`00;_ooool00ol0003oooooooooo`2Eooooo`03o`000?oooooooooo00?ooooo00?o0000
ooooooooool00oooool00ol0003oooooooooo`2@ooooo`03o`000?oooooooooo00?ooooo00?o0000
ooooooooool00oooool00ol0003oooooooooo`0aooooo`03o`000?oooooooooo05cooooo00?o0000
ooooooooool00oooool00ol0003oooooooooo`05ooooo`03o`000?oooooooooo08gooooo00?o0000
ooooooooool00oooool01?l0003oooooooooooooool5o`00093ooooo00?o0000ooooooooool00ooo
ool00ol0003oooooooooo`05ooooo`03o`000?oooooooooo00_ooooo000^ooooo`03o`000?oooooo
oooo09Gooooo00?o0000ooooooooool00oooool00ol0003oooooooooo`03ooooo`03o`000?oooooo
oooo093ooooo00?o0000ooooooooool00oooool00ol0003oooooooooo`04ooooo`03o`000?oooooo
oooo037ooooo0_l0001Looooo`03o`000?oooooooooo00?ooooo00?o0000ooooooooool00oooool2
o`00093ooooo00?o0000ooooooooool00oooool01Ol0003ooooooooooooooooo000000;ooooo00?o
0000ooooooooool0Soooool00ol0003oooooooooo`03ooooo`03o`000?oooooooooo00Gooooo00?o
0000ooooooooool02oooool002kooooo00?o0000ooooooooool0UOooool00ol0003oooooooooo`03
ooooo`03o`000?oooooooooo00?ooooo00?o0000ooooooooool0T?ooool00ol0003oooooooooo`03
ooooo`05o`000?ooooooooooooooool000000oooool00ol0003oooooooooo`0booooo`;o0000F_oo
ool00ol0003oooooooooo`03ooooo`03o`000?oooooooooo00Gooooo00?o0000ooooooooool0SOoo
ool00ol0003oooooooooo`03ooooo`03o`000?oooooooooo00;ooooo00?o0000ooooool00000TOoo
ool00ol0003oooooooooo`03ooooo`04o`000?ooooooooooooooo`Co00003_ooool002kooooo00?o
0000ooooooooool0U?ooool2o`0000Cooooo0_l00004ooooo`;o0000TOooool2o`0000Cooooo0_l0
0003ooooo`05o`000?ooooooooooooooool00000=_ooool00ol0003oooooooooo`1Fooooo`;o0000
1?ooool2o`0000?ooooo00Go0000ooooooooooooooooo`00002>ooooo`;o00001?ooool2o`0000Go
oooo0_l0002@ooooo`;o00001?ooool2o`0000?ooooo00?o0000ooooooooool03oooool002kooooo
00?o0000ooooooooool0UOooool00ol0003oooooooooo`03ooooo`03o`000?oooooooooo00?ooooo
00?o0000ooooooooool0T?ooool00ol0003oooooooooo`03ooooo`03o`000?oooooooooo00;ooooo
0ol0000hooooo`;o0000Eoooool00ol0003oooooooooo`03ooooo`03o`000?oooooooooo00;ooooo
0ol0002@ooooo`03o`000?oooooooooo00?ooooo00?o0000ooooooooool01?ooool00ol0003ooooo
ooooo`2?ooooo`03o`000?oooooooooo00?ooooo00Co0000oooooooooooooooo1Ol0000=ooooo`00
;_ooool00ol0003oooooooooo`3ooooooggooooo00?o0000ooooooooool0oooooon^ooooo`00;_oo
ool00ol0003oooooooooo`3oooooogkooooo0_l0003oooooojkooooo000^ooooo`03o`000?oooooo
oooo0?ooooooP?ooool2o`000?oooooo[?ooool002kooooo00?o0000ooooooooool0oooooon2oooo
o`03o`000?oooooooooo0?ooooooZOooool002kooooo00?o0000ooooooooool0oooooon3ooooo`;o
0000oooooonYooooo`00;_ooool00ol0003oooooooooo`3oooooohGooooo00?o0000ooooooooool0
oooooonVooooo`00;_ooool00ol0003oooooooooo`3oooooohKooooo0_l0003oooooojKooooo000^
ooooo`03o`000?oooooooooo0?ooooooR?ooool2o`000?ooooooY?ooool002kooooo00?o0000oooo
ooooool0oooooon:ooooo`03o`000?oooooooooo0?ooooooXOooool002kooooo00?o0000oooooooo
ool0oooooon;ooooo`;o0000oooooonQooooo`00;_ooool00ol0003oooooooooo`3oooooohgooooo
00?o0000ooooooooool0oooooonNooooo`006_ooooooo`000?oo0000ool00016o`000000;_ooool0
0ol0003oooooooooo`0Mooooo`03o`000?oooooooooo01cooooo00?o0000ooooooooool07Oooool0
0ol0003oooooooooo`0Mooooo`03o`000?oooooooooo01gooooo00?o0000ooooooooool07Oooool0
0ol0003oooooooooo`0Looooo`03o`000?oooooooooo01gooooo00?o0000ooooooooool07Oooool0
0ol0003oooooooooo`0Mooooo`03o`000?oooooooooo01cooooo00?o0000ooooooooool07Oooool0
0ol0003oooooooooo`0Booooo`;o00002Oooool00ol0003oooooooooo`0Mooooo`03o`000?oooooo
oooo01gooooo00?o0000ooooooooool07?ooool00ol0003oooooooooo`0Mooooo`03o`000?oooooo
oooo01gooooo00?o0000ooooooooool07Oooool00ol0003oooooooooo`0Looooo`03o`000?oooooo
oooo01gooooo00?o0000ooooooooool07Oooool00ol0003oooooooooo`0Mooooo`03o`000?oooooo
oooo01gooooo00?o0000ooooooooool07?ooool00ol0003oooooooooo`0Booooo`00;_ooool00ol0
003oooooooooo`0Mooooo`03o`000?oooooooooo01cooooo00?o0000ooooooooool07Oooool00ol0
003oooooooooo`0Mooooo`03o`000?oooooooooo01gooooo00?o0000ooooooooool07Oooool00ol0
003oooooooooo`0Looooo`03o`000?oooooooooo01gooooo00?o0000ooooooooool07Oooool00ol0
003oooooooooo`0Mooooo`03o`000?oooooooooo01cooooo00?o0000ooooooooool07Oooool00ol0
003oooooooooo`0Dooooo`03o`000?oooooooooo00Kooooo00?o0000ooooooooool07Oooool00ol0
003oooooooooo`0Mooooo`03o`000?oooooooooo01cooooo00?o0000ooooooooool07Oooool00ol0
003oooooooooo`0Mooooo`03o`000?oooooooooo01gooooo00?o0000ooooooooool07?ooool00ol0
003oooooooooo`0Mooooo`03o`000?oooooooooo01gooooo00?o0000ooooooooool07Oooool00ol0
003oooooooooo`0Mooooo`03o`000?oooooooooo01cooooo00?o0000ooooooooool04_ooool002ko
oooo00?o0000ooooooooool07Oooool00ol0003oooooooooo`0Looooo`03o`000?oooooooooo01go
oooo00?o0000ooooooooool07Oooool00ol0003oooooooooo`0Mooooo`03o`000?oooooooooo01go
oooo00?o0000ooooooooool07?ooool00ol0003oooooooooo`0Mooooo`03o`000?oooooooooo01go
oooo00?o0000ooooooooool07Oooool00ol0003oooooooooo`0Looooo`03o`000?oooooooooo01go
oooo00?o0000ooooooooool05Oooool2o`0000Kooooo00?o0000ooooooooool07Oooool00ol0003o
ooooooooo`0Mooooo`03o`000?oooooooooo01cooooo00?o0000ooooooooool07Oooool00ol0003o
ooooooooo`0Mooooo`03o`000?oooooooooo01gooooo00?o0000ooooooooool07?ooool00ol0003o
ooooooooo`0Mooooo`03o`000?oooooooooo01gooooo00?o0000ooooooooool07Oooool00ol0003o
ooooooooo`0Mooooo`03o`000?oooooooooo01cooooo00?o0000ooooooooool04_ooool002kooooo
00?o0000ooooooooool0W?ooool00ol0003oooooooooo`2Looooo`03o`000?oooooooooo05Kooooo
0_l00014ooooo`03o`000?oooooooooo09_ooooo00?o0000ooooooooool0W?ooool00ol0003ooooo
ooooo`0Booooo`00;_ooool00ol0003oooooooooo`2Looooo`03o`000?oooooooooo09cooooo00?o
0000ooooooooool0F?ooool00ol0003oooooooooo`11ooooo`03o`000?oooooooooo09_ooooo00?o
0000ooooooooool0W?ooool00ol0003oooooooooo`0Booooo`00;_ooool00ol0003oooooooooo`2L
ooooo`03o`000?oooooooooo09cooooo00?o0000ooooooooool0FOooool2o`00047ooooo00?o0000
ooooooooool0Voooool00ol0003oooooooooo`2Looooo`03o`000?oooooooooo01;ooooo000^oooo
o`03o`000?oooooooooo0?ooooooV_ooool2o`000?ooooooT_ooool002kooooo00?o0000oooooooo
ool0oooooonLooooo`03o`000?oooooooooo0?ooooooSoooool002kooooo00?o0000ooooooooool0
oooooonMooooo`;o0000oooooon?ooooo`00;_ooool00ol0003oooooooooo`3ooooooioooooo0_l0
003oooooohgooooo000^ooooo`03o`000?oooooooooo0?ooooooXOooool00ol0003oooooooooo`3o
oooooh[ooooo000^ooooo`03o`000?oooooooooo0?ooooooX_ooool2o`000?ooooooR_ooool002ko
oooo00?o0000ooooooooool0oooooonTooooo`;o0000oooooon8ooooo`00;_ooool00ol0003ooooo
ooooo`3oooooojKooooo00?o0000ooooooooool0oooooon5ooooo`00;_ooool00ol0003ooooooooo
o`3oooooojOooooo0_l0003oooooohGooooo000^ooooo`03o`000?oooooooooo0?ooooooZOooool2
o`000?ooooooPoooool002kooooo00?o0000ooooooooool0oooooon[ooooo`03o`000?oooooooooo
0?ooooooP?ooool002kooooo1?l0003ooooooj_ooooo0_l0003ooooooh3ooooo000^ooooo`03o`00
0?oooooooooo0?oooooo[_ooool00ol0003oooooooooo`3ooooooggooooo000^ooooo`03o`000?oo
oooooooo0?oooooo[oooool2o`000?ooooooOOooool002kooooo00?o0000ooooooooool0oooooona
ooooo`;o0000oooooomkooooo`00;_ooool00ol0003oooooooooo`3ooooook?ooooo00?o0000oooo
ooooool0oooooomhooooo`00;_ooool00ol0003oooooooooo`3ooooookCooooo0_l0003oooooogSo
oooo000^ooooo`03o`000?oooooooooo0?oooooo]_ooool00ol0003oooooooooo`3oooooogGooooo
000^ooooo`03o`000?oooooooooo0?oooooo]oooool2o`000?ooooooMOooool002kooooo00?o0000
ooooooooool0ooooooniooooo`03o`000?oooooooooo0?ooooooL_ooool002kooooo00?o0000oooo
ooooool0oooooonjooooo`;o0000oooooombooooo`00;_ooool00ol0003oooooooooo`3ooooookco
oooo0_l0003oooooog3ooooo000^ooooo`03o`000?oooooooooo0?oooooo__ooool00ol0003ooooo
ooooo`3oooooofgooooo000^ooooo`03o`000?oooooooooo0?oooooo_oooool2o`000?ooooooKOoo
ool002kooooo00?o0000ooooooooool0ooooooo1ooooo`03o`000?oooooooooo0?ooooooJ_ooool0
02kooooo00?o0000ooooooooool0ooooooo2ooooo`;o0000oooooomZooooo`00;_ooool00ol0003o
ooooooooo`3oooooolCooooo00?o0000ooooooooool0oooooomWooooo`00;_ooool00ol0003ooooo
ooooo`3oooooolGooooo0_l0003oooooofOooooo000^ooooo`03o`000?oooooooooo0?ooooooaooo
ool2o`000?ooooooIOooool002kooooo1?l0003oooooolSooooo00?o0000ooooooooool0oooooomR
ooooo`00;_ooool00ol0003oooooooooo`3ooooool[ooooo0_l0003oooooof;ooooo000^ooooo`03
o`000?oooooooooo0?ooooooc?ooool00ol0003oooooooooo`3ooooooeoooooo000^ooooo`03o`00
0?oooooooooo0?oooooocOooool2o`000?ooooooGoooool002kooooo00?o0000ooooooooool0oooo
ooo?ooooo`03o`000?oooooooooo0?ooooooG?ooool002kooooo00?o0000ooooooooool0ooooooo@
ooooo`;o0000oooooomLooooo`00;_ooool00ol0003oooooooooo`3oooooom;ooooo0_l0003ooooo
oe[ooooo000^ooooo`03o`000?oooooooooo0?ooooooe?ooool00ol0003oooooooooo`3ooooooeOo
oooo000^ooooo`03o`000?oooooooooo0?ooooooeOooool2o`000?ooooooEoooool002kooooo00?o
0000ooooooooool0oooooooGooooo`;o0000oooooomEooooo`00;_ooool00ol0003oooooooooo`3o
ooooomWooooo00?o0000ooooooooool0oooooomBooooo`00;_ooool00ol0003oooooooooo`3ooooo
om[ooooo0_l0003ooooooe;ooooo000^ooooo`03o`000?oooooooooo0?oooooog?ooool00ol0003o
ooooooooo`3oooooodoooooo000^ooooo`03o`000?oooooooooo0?oooooogOooool2o`000?oooooo
Coooool002kooooo00?o0000ooooooooool0oooooooOooooo`;o0000oooooom=ooooo`00;_ooool0
0ol0003oooooooooo`3oooooon7ooooo00?o0000ooooooooool0oooooom:ooooo`00;_ooool00ol0
003oooooooooo`3oooooon;ooooo0_l0003ooooood[ooooo000^ooooo`Co0000oooooooSooooo`03
o`000?oooooooooo0?ooooooAoooool002kooooo00?o0000ooooooooool0oooooooUooooo`;o0000
oooooom7ooooo`00;_ooool00ol0003oooooooooo`3oooooonOooooo0_l0003oooooodGooooo000^
ooooo`03o`000?oooooooooo0?oooooojOooool00ol0003oooooooooo`3ooooood;ooooo000^oooo
o`03o`000?oooooooooo0?ooooooj_ooool2o`000?oooooo@_ooool002kooooo00?o0000oooooooo
ool0ooooooo/ooooo`;o0000oooooom0ooooo`00;_ooool00ol0003oooooooooo`3oooooonkooooo
00?o0000ooooooooool0oooooolmooooo`00;_ooool00ol0003oooooooooo`3oooooonoooooo0_l0
003oooooocgooooo000^ooooo`03o`000?oooooooooo0?oooooolOooool00ol0003oooooooooo`3o
oooooc[ooooo000^ooooo`03o`000?oooooooooo0?ooooool_ooool2o`000?oooooo>_ooool002ko
oooo00?o0000ooooooooool0ooooooodooooo`;o0000oooooolhooooo`00;_ooool00ol0003ooooo
ooooo`3oooooooKooooo00?o0000ooooooooool0ooooooleooooo`00;_ooool00ol0003ooooooooo
o`3oooooooOooooo0_l0003oooooocGooooo000^ooooo`03o`000?oooooooooo0?oooooonOooool0
0ol0003oooooooooo`3ooooooc;ooooo000^ooooo`03o`000?oooooooooo0?oooooon_ooool2o`00
0?oooooo<_ooool000;ooooo0_l00004ooooo`03o`000?oooooooooo00?ooooo0_l00003ooooo`?o
00000_ooool5o`000003ooooool0003o000000?o00002oooool00ol0003oooooooooo`3oooooooco
oooo00?o0000ooooooooool0ooooool_ooooo`0000Goooooo`000?ooooooooooo`000008ooooo`04
o`000?ooooooooooo`0000?ooooo00?o0000ooooooooool00_ooool01?l0003oooooooooool00002
ooooo`04o`000?ooooooooooo`0000_ooooo00?o0000ooooooooool0ooooooomooooo`;o0000oooo
ool_ooooo`0000Goooooo`000?ooooooooooo`000008ooooo`04o`000?ooooooooooo`0000?ooooo
00?o0000ooooooooool00oooool00ol0003oooooooooo`03ooooo`03o`000?oooooooooo00_ooooo
00?o0000ooooooooool0ooooooooooooo`;o0000ooooool]ooooo`0000Goooooo`000?oooooooooo
o`000008ooooo`04o`000?ooooooooooo`0000?ooooo00?o0000ooooooooool01?ooool00ol0003o
ooooooooo`03ooooo`03o`000?oooooooooo00[ooooo1_l0003oooooookooooo00?o0000oooooooo
ool0oooooolZooooo`0000Goooooo`000?ooooooooooo`000008ooooo`04o`000?ooooooooooo`00
00?ooooo00Go0000ooooooooooooooooo`000003ooooo`03o`000?oooooo000000?ooooo00?o0000
ooooooooool02Oooool00ol0003oooooooooo`3ooooooooooooo0oooool2o`000?oooooo:_ooool0
0005ooooool0003oooooooooool000002?ooool01?l0003oooooooooool00002ooooo`;o00000ooo
ool01ol0003ooooooooooooooooo0000ooooool000000oooool00ol0003oooooooooo`09ooooo`03
o`000?oooooooooo0?ooooooooooool5ooooo`03o`000?oooooooooo0?oooooo9oooool000;ooooo
0_l0000:ooooo`;o00001?ooool00ol0003oooooooooo`02ooooo`?o00000oooool3o`0000cooooo
00?o0000ooooooooool0ooooooooooooo`Kooooo0_l0003oooooobOooooo000^ooooo`03o`000?oo
oooooooo0?ooooooooooool8ooooo`03o`000?oooooooooo0?oooooo9?ooool002kooooo00?o0000
ooooooooool0ooooooooooooo`Wooooo0_l0003oooooobCooooo000^ooooo`03o`000?oooooooooo
0?ooooooooooool;ooooo`;o0000oooooolRooooo`00;_ooool00ol0003oooooooooo`3ooooooooo
oooo3Oooool00ol0003oooooooooo`3ooooooaoooooo000^ooooo`03o`000?oooooooooo0?oooooo
ooooool>ooooo`;o0000oooooolOooooo`00;_ooool00ol0003oooooooooo`3ooooooooooooo4?oo
ool00ol0003oooooooooo`3ooooooacooooo000^ooooo`03o`000?oooooooooo0?oooooooooooolA
ooooo`;o0000oooooolLooooo`00;_ooool00ol0003oooooooooo`3ooooooooooooo4oooool2o`00
0?oooooo6_ooool002kooooo00?o0000ooooooooool0oooooooooooooaGooooo00?o0000oooooooo
ool0oooooolGooooo`00;_ooool00ol0003oooooooooo`3ooooooooooooo5_ooool2o`000?oooooo
5oooool002kooooo00?o0000ooooooooool0oooooooooooooaSooooo0_l0003ooooooaGooooo000^
ooooo`03o`000?oooooooooo0?oooooooooooolJooooo`03o`000?oooooooooo0?oooooo4_ooool0
02kooooo00?o0000ooooooooool0oooooooooooooa_ooooo0_l0003ooooooa;ooooo000^ooooo`03
o`000?oooooooooo0?oooooooooooolMooooo`;o0000ooooool@ooooo`00;_ooool4o`000?oooooo
oooooolNooooo`03o`000?oooooooooo0?oooooo3Oooool002kooooo00?o0000ooooooooool0oooo
ooooooooob3ooooo0_l0003oooooo`gooooo000^ooooo`03o`000?oooooooooo0?oooooooooooolR
ooooo`;o0000ooooool;ooooo`00;_ooool00ol0003oooooooooo`3ooooooooooooo9?ooool00ol0
003oooooooooo`3oooooo`Sooooo000^ooooo`03o`000?oooooooooo0?oooooooooooolUooooo`;o
0000ooooool8ooooo`00;_ooool00ol0003oooooooooo`3ooooooooooooo9oooool2o`000?oooooo
1_ooool002kooooo00?o0000ooooooooool0ooooooooooooobWooooo00?o0000ooooooooool0oooo
ool3ooooo`00;_ooool00ol0003oooooooooo`3ooooooooooooo:_ooool2o`000?oooooo0oooool0
02kooooo00?o0000ooooooooool0ooooooooooooobcooooo0_l0003oooooo`7ooooo000^ooooo`03
o`000?oooooooooo0?ooooooooooool^ooooo`03o`000?oooooooooo0?gooooo000^ooooo`03o`00
0?oooooooooo0?ooooooooooool_ooooo`;o0000oOooool002kooooo00?o0000ooooooooool0oooo
oooooooooc7ooooo0_l0003kooooo`00;_ooool00ol0003oooooooooo`3ooooooooooooo<oooool0
0ol0003oooooooooo`3hooooo`00;_ooool00ol0003oooooooooo`3ooooooooooooo=?ooool2o`00
0?Sooooo000^ooooo`03o`000?oooooooooo0?oooooooooooolfooooo`03o`000?oooooooooo0?Go
oooo000^ooooo`03o`000?oooooooooo0?oooooooooooolgooooo`;o0000mOooool002kooooo00?o
0000ooooooooool0ooooooooooooocWooooo0_l0003cooooo`00;_ooool4o`000?oooooooooooolj
ooooo`03o`000?oooooooooo0?3ooooo000^ooooo`03o`000?oooooooooo0?oooooooooooolloooo
o`;o0000l?ooool002kooooo00?o0000ooooooooool0ooooooooooooockooooo00?o0000oooooooo
ool0kOooool002kooooo00?o0000ooooooooool0ooooooooooooocoooooo0_l0003]ooooo`00;_oo
ool00ol0003oooooooooo`3ooooooooooooo@Oooool00ol0003oooooooooo`3Zooooo`00;_ooool0
0ol0003oooooooooo`3ooooooooooooo@_ooool2o`000>[ooooo000^ooooo`03o`000?oooooooooo
0?oooooooooooom4ooooo`03o`000?oooooooooo0>Oooooo000^ooooo`03o`000?oooooooooo0?oo
oooooooooom5ooooo`;o0000ioooool002kooooo00?o0000ooooooooool0ooooooooooooodOooooo
00?o0000ooooooooool0i?ooool002kooooo00?o0000ooooooooool0ooooooooooooodSooooo0_l0
003Tooooo`00;_ooool00ol0003oooooooooo`3oooooooooooooB_ooool2o`000>;ooooo000^oooo
o`03o`000?oooooooooo0?oooooooooooom<ooooo`03o`000?oooooooooo0=oooooo000^ooooo`03
o`000?oooooooooo0?oooooooooooom=ooooo`;o0000goooool002kooooo00?o0000ooooooooool0
ooooooooooooodoooooo00?o0000ooooooooool0g?ooool002kooooo00?o0000ooooooooool0oooo
oooooooooe3ooooo0_l0003Looooo`00;_ooool00ol0003oooooooooo`3oooooooooooooD_ooool0
0ol0003oooooooooo`3Iooooo`00;_ooool00ol0003oooooooooo`3oooooooooooooDoooool2o`00
0=Wooooo000^ooooo`03o`000?oooooooooo0?oooooooooooomEooooo`03o`000?oooooooooo0=Ko
oooo000^ooooo`Co0000oooooooooooooeGooooo0_l0003Fooooo`00;_ooool00ol0003ooooooooo
o`3oooooooooooooF?ooool2o`000=Cooooo000^ooooo`03o`000?oooooooooo0?oooooooooooomJ
ooooo`03o`000?oooooooooo0=7ooooo000^ooooo`03o`000?oooooooooo0?oooooooooooomKoooo
o`;o0000dOooool002kooooo00?o0000ooooooooool0oooooooooooooegooooo0_l0003?ooooo`00
;_ooool00ol0003oooooooooo`3oooooooooooooGoooool00ol0003oooooooooo`3<ooooo`00;_oo
ool00ol0003oooooooooo`3oooooooooooooH?ooool2o`000<cooooo000^ooooo`03o`000?oooooo
oooo0?oooooooooooomRooooo`;o0000b_ooool002kooooo00?o0000ooooooooool0oooooooooooo
ofCooooo00?o0000ooooooooool0aoooool002kooooo00?o0000ooooooooool0ooooooooooooofGo
oooo0_l00037ooooo`00;_ooool00ol0003oooooooooo`3oooooooooooooIoooool2o`000<Gooooo
000^ooooo`03o`000?oooooooooo0?oooooooooooomYooooo`03o`000?oooooooooo0<;ooooo000^
ooooo`03o`000?oooooooooo0?oooooooooooomZooooo`;o0000`_ooool002kooooo00?o0000oooo
ooooool0ooooooooooooofcooooo0_l00030ooooo`00;_ooool00ol0003oooooooooo`3ooooooooo
ooooK_ooool00ol0003oooooooooo`2mooooo`000_ooool2o`0000Cooooo00?o0000ooooooooool0
0oooool2o`0000?ooooo0ol00002ooooo`Go00000oooool3o`0000_ooooo00?o0000ooooooooool0
ooooooooooooofoooooo0_l0002mooooo`0000Goooooo`000?ooooooooooo`000008ooooo`04o`00
0?ooooooooooo`0000?ooooo00?o0000ooooooooool00_ooool01?l0003oooooooooool00004oooo
o`03o`000?oooooooooo00[ooooo00?o0000ooooooooool0ooooooooooooog7ooooo0_l0002koooo
o`0000Goooooo`000?ooooooooooo`000008ooooo`04o`000?ooooooooooo`0000?ooooo00?o0000
ooooooooool00oooool01?l0003oooooooooooooool5o`0000_ooooo00?o0000ooooooooool0oooo
ooooooooog?ooooo00?o0000ooooooooool0^?ooool00005ooooool0003oooooooooool000002?oo
ool01?l0003oooooooooool00003ooooo`03o`000?oooooooooo00Cooooo00Co0000oooooooooooo
00000_ooool00ol0003oooooooooo`0:ooooo`Ko0000ooooooooooooog7ooooo0_l0002hooooo`00
00Goooooo`000?ooooooooooo`000008ooooo`04o`000?ooooooooooo`0000?ooooo00Go0000oooo
ooooooooooooo`000003ooooo`06o`000?ooooooooooo`000?oooooo00003?ooool00ol0003ooooo
ooooo`3oooooooooooooM_ooool00ol0003oooooooooo`2eooooo`0000Goooooo`000?oooooooooo
o`000008ooooo`04o`000?ooooooooooo`0000;ooooo0_l00003ooooo`05o`000?oooooooooooooo
ool000000oooool2o`0000cooooo00?o0000ooooooooool0ooooooooooooogOooooo0_l0002eoooo
o`000_ooool2o`0000[ooooo0_l00004ooooo`03o`000?oooooooooo00;ooooo0ol00005ooooo`03
o`000?oooooooooo00[ooooo00?o0000ooooooooool0ooooooooooooogWooooo00?o0000oooooooo
ool0/_ooool002kooooo00?o0000ooooooooool0ooooooooooooog[ooooo0_l0002booooo`00;_oo
ool00ol0003oooooooooo`3oooooooooooooO?ooool2o`000;3ooooo000^ooooo`03o`000?oooooo
oooo0?oooooooooooomnooooo`03o`000?oooooooooo0:gooooo000^ooooo`03o`000?oooooooooo
0?oooooooooooomoooooo`;o0000[Oooool002kooooo00?o0000ooooooooool0oooooooooooooh7o
oooo00?o0000ooooooooool0Z_ooool002kooooo00?o0000ooooooooool0oooooooooooooh;ooooo
0_l0002Zooooo`00;_ooool00ol0003oooooooooo`3oooooooooooooQ?ooool00ol0003ooooooooo
o`2Wooooo`00;_ooool00ol0003oooooooooo`3oooooooooooooQOooool2o`000:Oooooo000^oooo
o`03o`000?oooooooooo0?oooooooooooon7ooooo`03o`000?oooooooooo0:Cooooo000^ooooo`03
o`000?oooooooooo0?oooooooooooon8ooooo`;o0000Y?ooool002kooooo00?o0000ooooooooool0
oooooooooooooh[ooooo00?o0000ooooooooool0XOooool002kooooo00?o0000ooooooooool0oooo
oooooooooh_ooooo0_l0002Qooooo`00;_ooool00ol0003oooooooooo`3oooooooooooooSOooool2
o`0009oooooo000^ooooo`Co0000ooooooooooooohkooooo00?o0000ooooooooool0W?ooool002ko
oooo00?o0000ooooooooool0oooooooooooooi3ooooo0_l0002Looooo`00;_ooool00ol0003ooooo
ooooo`3oooooooooooooT_ooool00ol0003oooooooooo`2Iooooo`00;_ooool00ol0003ooooooooo
o`3oooooooooooooToooool2o`0009Wooooo000^ooooo`03o`000?oooooooooo0?oooooooooooonE
ooooo`03o`000?oooooooooo09Kooooo000^ooooo`03o`000?oooooooooo0?oooooooooooonFoooo
o`;o0000U_ooool002kooooo00?o0000ooooooooool0oooooooooooooiSooooo00?o0000oooooooo
ool0Toooool002kooooo00?o0000ooooooooool0oooooooooooooiWooooo0_l0002Cooooo`00;_oo
ool00ol0003oooooooooo`3oooooooooooooVoooool2o`00097ooooo000^ooooo`03o`000?oooooo
oooo0?oooooooooooonMooooo`03o`000?oooooooooo08kooooo000^ooooo`03o`000?oooooooooo
0?oooooooooooonNooooo`;o0000S_ooool002kooooo00?o0000ooooooooool0oooooooooooooj3o
oooo0_l0002<ooooo`00;_ooool00ol0003oooooooooo`3oooooooooooooX_ooool00ol0003ooooo
ooooo`29ooooo`00;_ooool00ol0003oooooooooo`3oooooooooooooXoooool2o`0008Wooooo000^
ooooo`03o`000?oooooooooo0?oooooooooooonUooooo`03o`000?oooooooooo08Kooooo000^oooo
o`03o`000?oooooooooo0?oooooooooooonVooooo`;o0000Q_ooool002kooooo00?o0000oooooooo
ool0ooooooooooooojSooooo0_l00024ooooo`00;_ooool00ol0003oooooooooo`3ooooooooooooo
Z_ooool00ol0003oooooooooo`21ooooo`00;_ooool4o`000?oooooooooooonZooooo`;o0000POoo
ool002kooooo00?o0000ooooooooool0ooooooooooooojgooooo00?o0000ooooooooool0O_ooool0
02kooooo00?o0000ooooooooool0ooooooooooooojkooooo0_l0001nooooo`00;_ooool00ol0003o
ooooooooo`3ooooooooooooo/?ooool2o`0007cooooo000^ooooo`03o`000?oooooooooo0?oooooo
oooooonbooooo`03o`000?oooooooooo07Wooooo000^ooooo`03o`000?oooooooooo0?oooooooooo
ooncooooo`;o0000NOooool002kooooo00?o0000ooooooooool0oooooooooooookGooooo0_l0001g
ooooo`00;_ooool00ol0003oooooooooo`3ooooooooooooo]oooool00ol0003oooooooooo`1doooo
o`00;_ooool00ol0003oooooooooo`3ooooooooooooo^?ooool2o`0007Cooooo000^ooooo`03o`00
0?oooooooooo0?oooooooooooonjooooo`03o`000?oooooooooo077ooooo000^ooooo`03o`000?oo
oooooooo0?oooooooooooonkooooo`;o0000LOooool002kooooo00?o0000ooooooooool0oooooooo
oooookgooooo00?o0000ooooooooool0K_ooool002kooooo00?o0000ooooooooool0oooooooooooo
okkooooo0_l0001^ooooo`00;_ooool00ol0003oooooooooo`3ooooooooooooo`?ooool00ol0003o
ooooooooo`1[ooooo`00;_ooool00ol0003oooooooooo`3ooooooooooooo`Oooool2o`0006_ooooo
000^ooooo`03o`000?oooooooooo0?ooooooooooooo3ooooo`03o`000?oooooooooo06Sooooo000^
ooooo`03o`000?oooooooooo0?ooooooooooooo4ooooo`;o0000J?ooool002kooooo00?o0000oooo
ooooool0ooooooooooooolKooooo00?o0000ooooooooool0IOooool002kooooo1?l0003ooooooooo
ooooa_ooool2o`0006Gooooo000^ooooo`03o`000?oooooooooo0?ooooooooooooo9ooooo`;o0000
Hoooool002kooooo00?o0000ooooooooool0oooooooooooool_ooooo00?o0000ooooooooool0H?oo
ool002kooooo00?o0000ooooooooool0ooooooooooooolcooooo0_l0001Pooooo`00;_ooool00ol0
003oooooooooo`3oooooooooooooc_ooool00ol0003oooooooooo`1Mooooo`00;_ooool00ol0003o
ooooooooo`3ooooooooooooocoooool2o`0005gooooo000^ooooo`03o`000?oooooooooo0?oooooo
oooooooAooooo`03o`000?oooooooooo05[ooooo000^ooooo`03o`000?oooooooooo0?oooooooooo
oooBooooo`;o0000F_ooool002kooooo00?o0000ooooooooool0ooooooooooooomCooooo00?o0000
ooooooooool0Eoooool002kooooo00?o0000ooooooooool0ooooooooooooomGooooo0_l0001Goooo
o`00;_ooool00ol0003oooooooooo`3oooooooooooooeoooool00ol0003oooooooooo`1Dooooo`00
;_ooool00ol0003oooooooooo`3ooooooooooooof?ooool2o`0005Cooooo000^ooooo`03o`000?oo
oooooooo0?oooooooooooooJooooo`03o`000?oooooooooo057ooooo000^ooooo`03o`000?oooooo
oooo0?oooooooooooooKooooo`;o0000DOooool002kooooo00?o0000ooooooooool0oooooooooooo
omgooooo0_l0001?ooooo`000_ooool2o`0000Cooooo00?o0000ooooooooool00oooool2o`0000?o
oooo0ol00002ooooo`Go00000_ooool3o`0000cooooo00?o0000ooooooooool0ooooooooooooomoo
oooo00?o0000ooooooooool0C?ooool00005ooooool0003oooooooooool000002?ooool01?l0003o
ooooooooool00003ooooo`03o`000?oooooooooo00;ooooo00Ko0000oooooooooooo0000ooooool0
0003ooooo`03o`000?oooooooooo00Wooooo00?o0000ooooooooool0ooooooooooooon3ooooo0_l0
001<ooooo`0000Goooooo`000?ooooooooooo`000008ooooo`04o`000?ooooooooooo`0000?ooooo
00?o0000ooooooooool00oooool01Ol0003ooooooooooooooooo000000?ooooo00?o0000oooooooo
ool02Oooool6o`000?oooooooooooooOooooo`;o0000B_ooool00005ooooool0003oooooooooool0
00002?ooool01?l0003oooooooooool00003ooooo`03o`000?oooooooooo00Cooooo00?o0000oooo
ooooool01?l0000<ooooo`03o`000?oooooooooo0?oooooooooooooTooooo`03o`000?oooooooooo
04Oooooo00001Ooooooo0000oooooooooooo000000Sooooo00Co0000oooooooooooo00000oooool0
1Ol0003ooooooooooooooooo000000?ooooo00?o0000ooooool000003oooool00ol0003ooooooooo
o`3oooooooooooooiOooool2o`0004Oooooo00001Ooooooo0000oooooooooooo000000Sooooo00Co
0000oooooooooooo00000_ooool2o`0000?ooooo00Go0000ooooooooooooooooo`000002ooooo`03
o`000?oooooooooo00cooooo00?o0000ooooooooool0ooooooooooooonOooooo00?o0000oooooooo
ool0A?ooool000;ooooo0_l0000:ooooo`;o00001?ooool00ol0003oooooooooo`02ooooo`?o0000
1?ooool2o`0000cooooo00?o0000ooooooooool0ooooooooooooonSooooo0_l00014ooooo`00;_oo
ool00ol0003oooooooooo`3oooooooooooooj_ooool2o`0004;ooooo000^ooooo`03o`000?oooooo
oooo0?ooooooooooooo/ooooo`03o`000?oooooooooo03oooooo000^ooooo`03o`000?oooooooooo
0?ooooooooooooo]ooooo`;o0000?oooool002kooooo00?o0000ooooooooool0ooooooooooooonoo
oooo00?o0000ooooooooool0??ooool002kooooo00?o0000ooooooooool0oooooooooooooo3ooooo
0_l0000looooo`00;_ooool00ol0003oooooooooo`3oooooooooooool_ooool2o`0003[ooooo000^
ooooo`03o`000?oooooooooo0?ooooooooooooodooooo`03o`000?oooooooooo03Oooooo000^oooo
o`03o`000?oooooooooo0?oooooooooooooeooooo`;o0000=oooool002kooooo00?o0000oooooooo
ool0ooooooooooooooOooooo0_l0000eooooo`00;_ooool00ol0003oooooooooo`3ooooooooooooo
nOooool00ol0003oooooooooo`0booooo`00;_ooool00ol0003oooooooooo`3ooooooooooooon_oo
ool2o`0003;ooooo000^ooooo`03o`000?oooooooooo0?ooooooooooooolooooo`03o`000?oooooo
oooo02oooooo000^ooooo`03o`000?oooooooooo0?ooooooooooooomooooo`;o0000;oooool002ko
oooo1?l0003oooooooooooooo_ooool00ol0003oooooooooo`0/ooooo`00;_ooool00ol0003ooooo
ooooo`3oooooooooooooooooool1ooooo`;o0000;?ooool002kooooo00?o0000ooooooooool0oooo
oooooooooooooooo0oooool2o`0002[ooooo000^ooooo`03o`000?oooooooooo0?oooooooooooooo
ooooo`Gooooo00?o0000ooooooooool09oooool002kooooo00?o0000ooooooooool0oooooooooooo
oooooooo1_ooool2o`0002Oooooo000^ooooo`03o`000?oooooooooo0?ooooooooooooooooooo`So
oooo00?o0000ooooooooool09?ooool002kooooo00?o0000ooooooooool0oooooooooooooooooooo
2Oooool2o`0002Cooooo000^ooooo`03o`000?oooooooooo0?ooooooooooooooooooo`_ooooo00?o
0000ooooooooool08Oooool002kooooo00?o0000ooooooooool0oooooooooooooooooooo3?ooool2
o`00027ooooo000^ooooo`03o`000?oooooooooo0?ooooooooooooooooooo`kooooo00?o0000oooo
ooooool07_ooool002kooooo00?o0000ooooooooool0oooooooooooooooooooo3oooool2o`0001ko
oooo000^ooooo`03o`000?oooooooooo0?oooooooooooooooooooa7ooooo00?o0000ooooooooool0
6oooool002kooooo00?o0000ooooooooool0oooooooooooooooooooo4_ooool2o`0001_ooooo000^
ooooo`03o`000?oooooooooo0?oooooooooooooooooooaCooooo0_l0000Iooooo`00;_ooool00ol0
003oooooooooo`3ooooooooooooooooooolFooooo`03o`000?oooooooooo01Kooooo000^ooooo`03
o`000?oooooooooo0?oooooooooooooooooooaOooooo0_l0000Fooooo`00;_ooool00ol0003ooooo
ooooo`3ooooooooooooooooooolIooooo`03o`000?oooooooooo01?ooooo000^ooooo`Co0000oooo
oooooooooooooooo6Oooool00ol0003oooooooooo`0Booooo`00;_ooool00ol0003oooooooooo`3o
ooooooooooooooooool_ooooo`00;_ooool00ol0003oooooooooo`3oooooooooooooooooool_oooo
o`00;_ooool00ol0003oooooooooo`3oooooooooooooooooool_ooooo`00;_ooool00ol0003ooooo
ooooo`3oooooooooooooooooool_ooooo`00;_ooool00ol0003oooooooooo`3ooooooooooooooooo
ool_ooooo`00;_ooool00ol0003oooooooooo`3oooooooooooooooooool_ooooo`00;_ooool00ol0
003oooooooooo`3oooooooooooooooooool_ooooo`00;_ooool00ol0003oooooooooo`3ooooooooo
ooooooooool_ooooo`00;_ooool00ol0003oooooooooo`3oooooooooooooooooool_ooooo`00;_oo
ool00ol0003oooooooooo`3oooooooooooooooooool_ooooo`00;_ooool00ol0003oooooooooo`3o
ooooooooooooooooool_ooooo`00;_ooool00ol0003oooooooooo`3oooooooooooooooooool_oooo
o`00ooooooooooooooooooooH?ooool00?ooooooooooooooooooof3ooooo003ooooooooooooooooo
oomPooooo`00ooooooooooooooooooooH?ooool00?ooooooooooooooooooof3ooooo003ooooooooo
oooooooooomPooooo`00ooooooooooooooooooooH?ooool00?ooooooooooooooooooof3ooooo0000
\
\>"],
  ImageRangeCache->{{{0, 860.688}, {531.562, 0}} -> {109.708, 0.011251, \
0.00629412, 2.83252*^-6}}],

Cell[BoxData[
    FormBox[
      RowBox[{
        RowBox[{"(", 
          TagBox[\(\[SkeletonIndicator]  Graphics  \[SkeletonIndicator]\),
            False,
            Editable->False], ")"}], " ", 
        RowBox[{"(", 
          TagBox[\(\[SkeletonIndicator]  Graphics  \[SkeletonIndicator]\),
            False,
            Editable->False], ")"}]}], TraditionalForm]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(\(\(\[IndentingNewLine]\)\(\[IndentingNewLine]\)\(\(Plot[
      F[800*Sqrt[1 - Q]/113] + 3*F[800*Sqrt[1 + Q/3]/113], {Q, 0, 
        1}]\)\(\[IndentingNewLine]\)
    \)\)\)], "Input"],

Cell[GraphicsData["PostScript", "\<\
%!
%%Creator: Mathematica
%%AspectRatio: .61803 
MathPictureStart
/Mabs {
Mgmatrix idtransform
Mtmatrix dtransform
} bind def
/Mabsadd { Mabs
3 -1 roll add
3 1 roll add
exch } bind def
%% Graphics
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 10  scalefont  setfont
% Scaling calculations
0.0238095 0.952381 0.0147151 8.16244 [
[.21429 .00222 -9 -9 ]
[.21429 .00222 9 0 ]
[.40476 .00222 -9 -9 ]
[.40476 .00222 9 0 ]
[.59524 .00222 -9 -9 ]
[.59524 .00222 9 0 ]
[.78571 .00222 -9 -9 ]
[.78571 .00222 9 0 ]
[.97619 .00222 -3 -9 ]
[.97619 .00222 3 0 ]
[.01131 .09634 -24 -4.5 ]
[.01131 .09634 0 4.5 ]
[.01131 .17796 -24 -4.5 ]
[.01131 .17796 0 4.5 ]
[.01131 .25959 -24 -4.5 ]
[.01131 .25959 0 4.5 ]
[.01131 .34121 -24 -4.5 ]
[.01131 .34121 0 4.5 ]
[.01131 .42284 -24 -4.5 ]
[.01131 .42284 0 4.5 ]
[.01131 .50446 -24 -4.5 ]
[.01131 .50446 0 4.5 ]
[.01131 .58609 -24 -4.5 ]
[.01131 .58609 0 4.5 ]
[ 0 0 0 0 ]
[ 1 .61803 0 0 ]
] MathScale
% Start of Graphics
1 setlinecap
1 setlinejoin
newpath
0 g
.25 Mabswid
[ ] 0 setdash
.21429 .01472 m
.21429 .02097 L
s
[(0.2)] .21429 .00222 0 1 Mshowa
.40476 .01472 m
.40476 .02097 L
s
[(0.4)] .40476 .00222 0 1 Mshowa
.59524 .01472 m
.59524 .02097 L
s
[(0.6)] .59524 .00222 0 1 Mshowa
.78571 .01472 m
.78571 .02097 L
s
[(0.8)] .78571 .00222 0 1 Mshowa
.97619 .01472 m
.97619 .02097 L
s
[(1)] .97619 .00222 0 1 Mshowa
.125 Mabswid
.07143 .01472 m
.07143 .01847 L
s
.11905 .01472 m
.11905 .01847 L
s
.16667 .01472 m
.16667 .01847 L
s
.2619 .01472 m
.2619 .01847 L
s
.30952 .01472 m
.30952 .01847 L
s
.35714 .01472 m
.35714 .01847 L
s
.45238 .01472 m
.45238 .01847 L
s
.5 .01472 m
.5 .01847 L
s
.54762 .01472 m
.54762 .01847 L
s
.64286 .01472 m
.64286 .01847 L
s
.69048 .01472 m
.69048 .01847 L
s
.7381 .01472 m
.7381 .01847 L
s
.83333 .01472 m
.83333 .01847 L
s
.88095 .01472 m
.88095 .01847 L
s
.92857 .01472 m
.92857 .01847 L
s
.25 Mabswid
0 .01472 m
1 .01472 L
s
.02381 .09634 m
.03006 .09634 L
s
[(0.01)] .01131 .09634 1 0 Mshowa
.02381 .17796 m
.03006 .17796 L
s
[(0.02)] .01131 .17796 1 0 Mshowa
.02381 .25959 m
.03006 .25959 L
s
[(0.03)] .01131 .25959 1 0 Mshowa
.02381 .34121 m
.03006 .34121 L
s
[(0.04)] .01131 .34121 1 0 Mshowa
.02381 .42284 m
.03006 .42284 L
s
[(0.05)] .01131 .42284 1 0 Mshowa
.02381 .50446 m
.03006 .50446 L
s
[(0.06)] .01131 .50446 1 0 Mshowa
.02381 .58609 m
.03006 .58609 L
s
[(0.07)] .01131 .58609 1 0 Mshowa
.125 Mabswid
.02381 .03104 m
.02756 .03104 L
s
.02381 .04736 m
.02756 .04736 L
s
.02381 .06369 m
.02756 .06369 L
s
.02381 .08001 m
.02756 .08001 L
s
.02381 .11266 m
.02756 .11266 L
s
.02381 .12899 m
.02756 .12899 L
s
.02381 .14531 m
.02756 .14531 L
s
.02381 .16164 m
.02756 .16164 L
s
.02381 .19429 m
.02756 .19429 L
s
.02381 .21061 m
.02756 .21061 L
s
.02381 .22694 m
.02756 .22694 L
s
.02381 .24326 m
.02756 .24326 L
s
.02381 .27591 m
.02756 .27591 L
s
.02381 .29224 m
.02756 .29224 L
s
.02381 .30856 m
.02756 .30856 L
s
.02381 .32489 m
.02756 .32489 L
s
.02381 .35754 m
.02756 .35754 L
s
.02381 .37386 m
.02756 .37386 L
s
.02381 .39019 m
.02756 .39019 L
s
.02381 .40651 m
.02756 .40651 L
s
.02381 .43916 m
.02756 .43916 L
s
.02381 .45549 m
.02756 .45549 L
s
.02381 .47181 m
.02756 .47181 L
s
.02381 .48814 m
.02756 .48814 L
s
.02381 .52079 m
.02756 .52079 L
s
.02381 .53711 m
.02756 .53711 L
s
.02381 .55344 m
.02756 .55344 L
s
.02381 .56976 m
.02756 .56976 L
s
.02381 .60241 m
.02756 .60241 L
s
.25 Mabswid
.02381 0 m
.02381 .61803 L
s
0 0 m
1 0 L
1 .61803 L
0 .61803 L
closepath
clip
newpath
.5 Mabswid
.02381 .11375 m
.02499 .11375 L
.02605 .11375 L
.02729 .11375 L
.02846 .11375 L
.03053 .11375 L
.03279 .11375 L
.03527 .11375 L
.0379 .11376 L
.04262 .11376 L
.04749 .11378 L
.05205 .11379 L
.06244 .11383 L
.07305 .11388 L
.08274 .11394 L
.10458 .11411 L
.12357 .11431 L
.14429 .11458 L
.18493 .11529 L
.22406 .11623 L
.26565 .11753 L
.30571 .11913 L
.34426 .12105 L
.38527 .12355 L
.42475 .12651 L
.46273 .12997 L
.50315 .13446 L
.54206 .13975 L
.58342 .14669 L
.62326 .15503 L
.66159 .16507 L
.70238 .17866 L
.74164 .19563 L
.77939 .21706 L
.8196 .24793 L
.85828 .28965 L
.87832 .3181 L
.89942 .35519 L
.91939 .39934 L
.93753 .44984 L
.95622 .51613 L
.96115 .53669 L
.96649 .56073 L
.96894 .57242 L
.97154 .58527 L
.97375 .59667 L
.97501 .60332 L
.97619 .0655 L
s
% End of Graphics
MathPictureEnd
\
\>"], "Graphics",
  ImageSize->{630, 389.188},
  ImageMargins->{{43, 0}, {0, 0}},
  ImageRegion->{{0, 1}, {0, 1}},
  ImageCache->GraphicsData["Bitmap", "\<\
CF5dJ6E]HGAYHf4PAg9QL6QYHg<PAVmbKF5d0`40009f0001QB000`400?l00000o`00003ooooooooo
ooooogSooooo003oooooooooooooN?ooool008gooooo0_l00004ooooo`04o`000?oooooooooooooo
o`Go0000IOooool2o`0000Cooooo00?o0000ooooooooool00oooool3o`0006Kooooo0_l00004oooo
o`03o`000?oooooooooo00;ooooo0ol0001Vooooo`;o00001?ooool00ol0003oooooooooo`02oooo
o`?o0000K?ooool3o`0000oooooo002<ooooo`04o`000?ooooooooooo`0000Sooooo00Co0000oooo
oooooooo0000I?ooool01?l0003oooooooooool0000:ooooo`03o`000?oooooooooo06Cooooo00Co
0000oooooooooooo00001oooool01Ol0003ooooooooooooooooo000006Cooooo00Co0000oooooooo
oooo00001oooool01Ol0003ooooooooooooooooo000006cooooo00?o0000ooooooooool03_ooool0
08cooooo00Co0000oooooooooooo00002Oooool00ol0003oooooooooo`1Tooooo`04o`000?oooooo
ooooo`0000Oooooo1Ol0001Uooooo`04o`000?ooooooooooo`0000Oooooo00Go0000oooooooooooo
ooooo`00001Tooooo`04o`000?ooooooooooo`0000Oooooo00Go0000ooooooooooooooooo`00001/
ooooo`03o`000?oooooooooo00kooooo002<ooooo`04o`000?ooooooooooo`0000[ooooo00?o0000
ooooooooool0Hoooool01?l0003oooooooooool00007ooooo`04o`000?ooooooooooo`0006Kooooo
00Co0000oooooooooooo00001oooool4o`0006Gooooo00Co0000oooooooooooo00002?ooool3o`00
06gooooo00?o0000ooooooooool03_ooool008cooooo00Co0000oooooooooooo00001oooool01Ol0
003ooooooooooooooooo000006Cooooo00Co0000oooooooooooo00002?ooool00ol0003oooooo`00
001Vooooo`04o`000?ooooooooooo`0000Oooooo00?o0000ooooooooool0I_ooool01?l0003ooooo
ooooool00007ooooo`05o`000?ooooooooooooooool00000K?ooool00ol0003oooooooooo`0>oooo
o`00S?ooool01?l0003oooooooooool00007ooooo`05o`000?ooooooooooooooool00000I?ooool0
1?l0003oooooooooool00009ooooo`;o0000I_ooool01?l0003oooooooooool00008ooooo`03o`00
0?oooooooooo06Gooooo00Co0000oooooooooooo00001oooool01Ol0003ooooooooooooooooo0000
06_ooooo0_l0000@ooooo`00SOooool2o`0000Wooooo0ol0001Vooooo`;o00002oooool00ol0003o
ooooooooo`1Uooooo`;o00002_ooool2o`0006Kooooo0_l00009ooooo`?o0000KOooool00ol0003o
ooooooooo`0>ooooo`007oooool00ol0003oooooooooo`3oooooooooooooE_ooool001oooooo00?o
0000ooooooooool0oooooooooooooeKooooo000Oooooo`03o`000?oooooooooo0?oooooooooooomF
ooooo`007oooool00ol0003oooooooooo`3oooooooooooooE_ooool001oooooo00?o0000oooooooo
ool0oooooooooooooeKooooo000Oooooo`03o`000?oooooooooo0?oooooooooooomFooooo`007ooo
ool00ol0003oooooooooo`3oooooooooooooE_ooool001oooooo00?o0000ooooooooool0oooooooo
oooooeKooooo000Oooooo`03o`000?oooooooooo0?oooooooooooomFooooo`004Oooooooo`000?oo
0000I_l00001ooooo`007oooool00ol0003oooooooooo`0Jooooo`03o`000?oooooooooo01[ooooo
00?o0000ooooooooool06oooool00ol0003oooooooooo`0Jooooo`03o`000?oooooooooo01[ooooo
00?o0000ooooooooool06_ooool00ol0003oooooooooo`0Jooooo`03o`000?oooooooooo01[ooooo
00?o0000ooooooooool06_ooool00ol0003oooooooooo`0Kooooo`03o`000?oooooooooo01[ooooo
00?o0000ooooooooool06_ooool00ol0003oooooooooo`0Jooooo`03o`000?oooooooooo01[ooooo
00?o0000ooooooooool06_ooool00ol0003oooooooooo`0Jooooo`03o`000?oooooooooo01_ooooo
00?o0000ooooooooool06_ooool00ol0003oooooooooo`0Jooooo`03o`000?oooooooooo01[ooooo
00?o0000ooooooooool03Oooool001oooooo00?o0000ooooooooool06_ooool00ol0003ooooooooo
o`0Jooooo`03o`000?oooooooooo01_ooooo00?o0000ooooooooool06_ooool00ol0003ooooooooo
o`0Jooooo`03o`000?oooooooooo01[ooooo00?o0000ooooooooool06_ooool00ol0003ooooooooo
o`0Jooooo`03o`000?oooooooooo01[ooooo00?o0000ooooooooool06oooool00ol0003ooooooooo
o`0Jooooo`03o`000?oooooooooo01[ooooo00?o0000ooooooooool06_ooool00ol0003ooooooooo
o`0Jooooo`03o`000?oooooooooo01[ooooo00?o0000ooooooooool06_ooool00ol0003ooooooooo
o`0Kooooo`03o`000?oooooooooo01[ooooo00?o0000ooooooooool06_ooool00ol0003ooooooooo
o`0Jooooo`03o`000?oooooooooo00gooooo000Oooooo`03o`000?oooooooooo07;ooooo00?o0000
ooooooooool0LOooool00ol0003oooooooooo`1booooo`03o`000?oooooooooo077ooooo00?o0000
ooooooooool0L_ooool00ol0003oooooooooo`0=ooooo`007oooool00ol0003oooooooooo`1boooo
o`03o`000?oooooooooo077ooooo00?o0000ooooooooool0L_ooool00ol0003oooooooooo`1aoooo
o`03o`000?oooooooooo07;ooooo00?o0000ooooooooool03Oooool001oooooo00?o0000oooooooo
ool0oooooooooooooeKooooo000Oooooo`03o`000?oooooooooo0?oooooooooooomFooooo`007ooo
ool00ol0003oooooooooo`3oooooooooooooE_ooool001oooooo00?o0000ooooooooool0oooooooo
oooooeKooooo000Oooooo`03o`000?oooooooooo0?oooooooooooomFooooo`007oooool3o`000?oo
oooooooooomFooooo`007oooool00ol0003oooooooooo`3oooooooooooooE_ooool001oooooo00?o
0000ooooooooool0oooooooooooooeKooooo000Oooooo`03o`000?oooooooooo0?oooooooooooomF
ooooo`007oooool00ol0003oooooooooo`3oooooooooooooE_ooool001oooooo00?o0000oooooooo
ool0oooooooooooooeKooooo000Oooooo`03o`000?oooooooooo0?oooooooooooomFooooo`007ooo
ool00ol0003oooooooooo`3oooooooooooooE_ooool001oooooo00?o0000ooooooooool0oooooooo
oooooeKooooo000Oooooo`03o`000?oooooooooo0?oooooooooooomFooooo`007oooool3o`000?oo
oooooooooomFooooo`007oooool00ol0003oooooooooo`3oooooooooooooE_ooool001oooooo00?o
0000ooooooooool0oooooooooooooeKooooo000Oooooo`03o`000?oooooooooo0?oooooooooooomF
ooooo`007oooool00ol0003oooooooooo`3oooooooooooooE_ooool001oooooo00?o0000oooooooo
ool0oooooooooooooeKooooo000Oooooo`03o`000?oooooooooo0?oooooooooooomFooooo`007ooo
ool00ol0003oooooooooo`3oooooooooooooE_ooool001oooooo00?o0000ooooooooool0oooooooo
oooooeKooooo000Oooooo`03o`000?oooooooooo0?oooooooooooomFooooo`007oooool3o`000?oo
oooooooooomFooooo`007oooool00ol0003oooooooooo`3oooooooooooooA_ooool00ol0003ooooo
ooooo`0=ooooo`007oooool00ol0003oooooooooo`3oooooooooooooA_ooool00ol0003ooooooooo
o`0=ooooo`007oooool00ol0003oooooooooo`3oooooooooooooA_ooool00ol0003oooooooooo`0=
ooooo`007oooool00ol0003oooooooooo`3oooooooooooooA_ooool00ol0003oooooooooo`0=oooo
o`007oooool00ol0003oooooooooo`3oooooooooooooA_ooool00ol0003oooooooooo`0=ooooo`00
7oooool00ol0003oooooooooo`3oooooooooooooA_ooool00ol0003oooooooooo`0=ooooo`007ooo
ool00ol0003oooooooooo`3oooooooooooooA_ooool00ol0003oooooooooo`0=ooooo`007oooool0
0ol0003oooooooooo`3oooooooooooooA_ooool00ol0003oooooooooo`0=ooooo`007oooool00ol0
003oooooooooo`3oooooooooooooA_ooool00ol0003oooooooooo`0=ooooo`007oooool3o`000?oo
oooooooooom6ooooo`03o`000?oooooooooo00gooooo000Oooooo`03o`000?oooooooooo0?oooooo
oooooom6ooooo`03o`000?oooooooooo00gooooo000Oooooo`03o`000?oooooooooo0?oooooooooo
oom6ooooo`03o`000?oooooooooo00gooooo000Oooooo`03o`000?oooooooooo0?oooooooooooom6
ooooo`03o`000?oooooooooo00gooooo000Oooooo`03o`000?oooooooooo0?oooooooooooom6oooo
o`03o`000?oooooooooo00gooooo000Oooooo`03o`000?oooooooooo0?oooooooooooom6ooooo`03
o`000?oooooooooo00gooooo000Oooooo`03o`000?oooooooooo0?oooooooooooom6ooooo`03o`00
0?oooooooooo00gooooo000Oooooo`03o`000?oooooooooo0?oooooooooooom6ooooo`03o`000?oo
oooooooo00gooooo0002ooooo`;o00001?ooool00ol0003oooooooooo`03ooooo`;o00000oooool3
o`0000Wooooo00?o0000ooooooooool0ooooooooooooodKooooo00?o0000ooooooooool03Oooool0
0005ooooool0003oooooooooool000002?ooool01?l0003oooooooooool00003ooooo`03o`000?oo
oooooooo00Sooooo00?o0000ooooooooool0ooooooooooooodKooooo00?o0000ooooooooool03Ooo
ool00005ooooool0003oooooooooool000002?ooool01?l0003oooooooooool00003ooooo`03o`00
0?oooooooooo00Sooooo1Ol0003oooooooooooooA?ooool00ol0003oooooooooo`0=ooooo`0000Go
ooooo`000?ooooooooooo`000008ooooo`04o`000?ooooooooooo`0000?ooooo00?o0000oooooooo
ool02?ooool00ol0003oooooooooo`3oooooooooooooA_ooool00ol0003oooooooooo`0=ooooo`00
00Goooooo`000?ooooooooooo`000008ooooo`04o`000?ooooooooooo`0000?ooooo00?o0000oooo
ooooool02?ooool00ol0003oooooooooo`3oooooooooooooA_ooool00ol0003oooooooooo`0=oooo
o`0000Goooooo`000?ooooooooooo`000008ooooo`04o`000?ooooooooooo`0000;ooooo0_l0000:
ooooo`03o`000?oooooooooo0?oooooooooooom6ooooo`03o`000?oooooooooo00gooooo0002oooo
o`;o00002_ooool2o`0000Cooooo00?o0000ooooooooool02?ooool00ol0003oooooooooo`3ooooo
ooooooooA_ooool00ol0003oooooooooo`0=ooooo`007oooool00ol0003oooooooooo`3ooooooooo
ooooA_ooool00ol0003oooooooooo`0=ooooo`007oooool00ol0003oooooooooo`3ooooooooooooo
A_ooool00ol0003oooooooooo`0=ooooo`007oooool00ol0003oooooooooo`3oooooooooooooA_oo
ool00ol0003oooooooooo`0=ooooo`007oooool00ol0003oooooooooo`3oooooooooooooA_ooool0
0ol0003oooooooooo`0=ooooo`007oooool00ol0003oooooooooo`3oooooooooooooA_ooool00ol0
003oooooooooo`0=ooooo`007oooool3o`000?oooooooooooom6ooooo`03o`000?oooooooooo00go
oooo000OoooooeSo0000ooooooo`ooooo`03o`000?oooooooooo00gooooo000Oooooo`03o`000?oo
oooooooo05Gooooo<Ol0003ooooookoooooo00?o0000ooooooooool03Oooool001oooooo00?o0000
ooooooooool0Q_oooolIo`000?ooooooY_ooool00ol0003oooooooooo`0=ooooo`007oooool00ol0
003oooooooooo`2OoooooaSo0000oooooon>ooooo`03o`000?oooooooooo00gooooo000Oooooo`03
o`000?oooooooooo0;Oooooo4Ol0003ooooooggooooo00?o0000ooooooooool03Oooool001oooooo
00?o0000ooooooooool0b?ooool=o`000?ooooooL?ooool00ol0003oooooooooo`0=ooooo`007ooo
ool00ol0003oooooooooo`3Eooooo`co0000oooooomTooooo`03o`000?oooooooooo00gooooo000O
ooooo`03o`000?oooooooooo0>7ooooo3?l0003ooooooeSooooo00?o0000ooooooooool03Oooool0
01oooooo00?o0000ooooooooool0kOooool<o`000?ooooooC?ooool00ol0003oooooooooo`0=oooo
o`007oooool3o`000?Wooooo3?l0003ooooood3ooooo00?o0000ooooooooool03Oooool001oooooo
00?o0000ooooooooool0ooooool6ooooo`co0000ooooooldooooo`03o`000?oooooooooo00gooooo
000Oooooo`03o`000?oooooooooo0?oooooo4_ooool<o`000?oooooo:?ooool00ol0003ooooooooo
o`0=ooooo`007oooool00ol0003oooooooooo`3ooooooakooooo2Ol0003ooooooaoooooo00?o0000
ooooooooool03Oooool001oooooo00?o0000ooooooooool0oooooolWooooo`Ko0000oooooolIoooo
o`03o`000?oooooooooo00gooooo000Oooooo`03o`000?oooooooooo0?oooooo;Oooool6o`000?oo
oooo4oooool00ol0003oooooooooo`0=ooooo`007oooool00ol0003oooooooooo`3ooooooc?ooooo
1_l0003oooooo`gooooo00?o0000ooooooooool03Oooool001oooooo00?o0000ooooooooool0oooo
ooliooooo`Ko0000ooooool7ooooo`03o`000?oooooooooo00gooooo000Oooooo`03o`000?oooooo
oooo0?oooooo?oooool7o`000?oooooo00?o0000ooooooooool03Oooool001oooooo00?o0000oooo
ooooool0oooooom6ooooo`Ko0000nOooool00ol0003oooooooooo`0=ooooo`007oooool3o`000?oo
ooooC?ooool7o`000?;ooooo00?o0000ooooooooool03Oooool001oooooo00?o0000ooooooooool0
oooooomCooooo`Go0000kOooool00ol0003oooooooooo`0=ooooo`007oooool00ol0003ooooooooo
o`3ooooooeSooooo1Ol0003Xooooo`03o`000?oooooooooo00gooooo000Oooooo`03o`000?oooooo
oooo0?ooooooGOooool5o`000>?ooooo00?o0000ooooooooool03Oooool001oooooo00?o0000oooo
ooooool0oooooomRooooo`Go0000g_ooool00ol0003oooooooooo`0=ooooo`007oooool00ol0003o
ooooooooo`3oooooofOooooo1Ol0003Iooooo`03o`000?oooooooooo00gooooo000Oooooo`03o`00
0?oooooooooo0?ooooooK?ooool4o`000=Gooooo00?o0000ooooooooool03Oooool001oooooo00?o
0000ooooooooool0oooooom`ooooo`Co0000dOooool00ol0003oooooooooo`0=ooooo`007oooool0
0ol0003oooooooooo`3oooooogCooooo1?l0003=ooooo`03o`000?oooooooooo00gooooo000Ooooo
o`03o`000?oooooooooo0?ooooooN?ooool3o`000<[ooooo00?o0000ooooooooool03Oooool001oo
oooo0ol0003oooooog_ooooo1?l00036ooooo`03o`000?oooooooooo00gooooo000Oooooo`03o`00
0?oooooooooo0?ooooooOoooool4o`000<;ooooo00?o0000ooooooooool03Oooool001oooooo00?o
0000ooooooooool0oooooon3ooooo`Co0000__ooool00ol0003oooooooooo`0=ooooo`007oooool0
0ol0003oooooooooo`3oooooohOooooo0ol0002kooooo`03o`000?oooooooooo00gooooo000Ooooo
o`03o`000?oooooooooo0?ooooooR_ooool3o`000;Sooooo00?o0000ooooooooool03Oooool001oo
oooo00?o0000ooooooooool0oooooon=ooooo`?o0000]Oooool00ol0003oooooooooo`0=ooooo`00
7oooool00ol0003oooooooooo`3ooooooi3ooooo0ol0002booooo`03o`000?oooooooooo00gooooo
000Oooooo`03o`000?oooooooooo0?ooooooToooool3o`000:oooooo00?o0000ooooooooool03Ooo
ool000;ooooo0_l00004ooooo`03o`000?oooooooooo00?ooooo0_l00002ooooo`Go00002?ooool0
0ol0003oooooooooo`3ooooooiKooooo0ol0002/ooooo`03o`000?oooooooooo00gooooo00001Ooo
oooo0000oooooooooooo000000Sooooo00Co0000oooooooooooo00000_ooool01?l0003ooooooooo
ool00008ooooo`03o`000?oooooooooo0?ooooooVOooool3o`000:Wooooo00?o0000ooooooooool0
3Oooool00005ooooool0003oooooooooool000002?ooool01?l0003oooooooooool00003ooooo`03
o`000?oooooooooo00Sooooo1Ol0003ooooooi[ooooo0ol0002Vooooo`03o`000?oooooooooo00go
oooo00001Ooooooo0000oooooooooooo000000Sooooo00Co0000oooooooooooo00001?ooool00ol0
003oooooooooo`07ooooo`03o`000?oooooooooo0?ooooooWoooool2o`000:Cooooo00?o0000oooo
ooooool03Oooool00005ooooool0003oooooooooool000002?ooool01_l0003oooooooooool0003o
ooooo`0000?ooooo00?o0000ooooooooool01_ooool00ol0003oooooooooo`3ooooooj7ooooo0_l0
002Rooooo`03o`000?oooooooooo00gooooo00001Ooooooo0000oooooooooooo000000Sooooo00Ko
0000oooooooooooo0000ooooool00003ooooo`03o`000?oooooooooo00Kooooo00?o0000oooooooo
ool0oooooonSooooo`?o0000Woooool00ol0003oooooooooo`0=ooooo`000_ooool2o`0000[ooooo
0_l00003ooooo`?o00002Oooool00ol0003oooooooooo`3oooooojKooooo0_l0002Mooooo`03o`00
0?oooooooooo00gooooo000Oooooo`03o`000?oooooooooo0?ooooooZ?ooool2o`0009_ooooo00?o
0000ooooooooool03Oooool001oooooo00?o0000ooooooooool0oooooonZooooo`;o0000VOooool0
0ol0003oooooooooo`0=ooooo`007oooool00ol0003oooooooooo`3oooooojcooooo0_l0002Goooo
o`03o`000?oooooooooo00gooooo000Oooooo`03o`000?oooooooooo0?oooooo[_ooool3o`0009Co
oooo00?o0000ooooooooool03Oooool001oooooo00?o0000ooooooooool0oooooonaooooo`;o0000
T_ooool00ol0003oooooooooo`0=ooooo`007oooool3o`000?oooooo/oooool2o`00093ooooo00?o
0000ooooooooool03Oooool001oooooo00?o0000ooooooooool0ooooooneooooo`;o0000S_ooool0
0ol0003oooooooooo`0=ooooo`007oooool00ol0003oooooooooo`3ooooookOooooo0_l0002<oooo
o`03o`000?oooooooooo00gooooo000Oooooo`03o`000?oooooooooo0?oooooo^Oooool2o`0008[o
oooo00?o0000ooooooooool03Oooool001oooooo00?o0000ooooooooool0oooooonkooooo`03o`00
0?oooooooooo08Oooooo00?o0000ooooooooool03Oooool001oooooo00?o0000ooooooooool0oooo
oonlooooo`;o0000Qoooool00ol0003oooooooooo`0=ooooo`007oooool00ol0003oooooooooo`3o
oooookkooooo0_l00025ooooo`03o`000?oooooooooo00gooooo000Oooooo`03o`000?oooooooooo
0?oooooo`?ooool2o`0008?ooooo00?o0000ooooooooool03Oooool001oooooo00?o0000oooooooo
ool0ooooooo2ooooo`;o0000POooool00ol0003oooooooooo`0=ooooo`007oooool00ol0003ooooo
ooooo`3oooooolCooooo0_l0001oooooo`03o`000?oooooooooo00gooooo000Oooooo`?o0000oooo
ooo6ooooo`;o0000OOooool00ol0003oooooooooo`0=ooooo`007oooool00ol0003oooooooooo`3o
ooooolSooooo00?o0000ooooooooool0N_ooool00ol0003oooooooooo`0=ooooo`007oooool00ol0
003oooooooooo`3oooooolWooooo0_l0001jooooo`03o`000?oooooooooo00gooooo000Oooooo`03
o`000?oooooooooo0?ooooooboooool2o`0007Sooooo00?o0000ooooooooool03Oooool001oooooo
00?o0000ooooooooool0ooooooo=ooooo`;o0000M_ooool00ol0003oooooooooo`0=ooooo`007ooo
ool00ol0003oooooooooo`3ooooooloooooo00?o0000ooooooooool0Loooool00ol0003ooooooooo
o`0=ooooo`007oooool00ol0003oooooooooo`3oooooom3ooooo00?o0000ooooooooool0L_ooool0
0ol0003oooooooooo`0=ooooo`007oooool00ol0003oooooooooo`3oooooom7ooooo00?o0000oooo
ooooool0LOooool00ol0003oooooooooo`0=ooooo`007oooool00ol0003oooooooooo`3oooooom;o
oooo0_l0001aooooo`03o`000?oooooooooo00gooooo000Oooooo`03o`000?oooooooooo0?oooooo
e?ooool00ol0003oooooooooo`1^ooooo`03o`000?oooooooooo00gooooo000Oooooo`?o0000oooo
oooEooooo`03o`000?oooooooooo06gooooo00?o0000ooooooooool03Oooool001oooooo00?o0000
ooooooooool0oooooooFooooo`03o`000?oooooooooo06cooooo00?o0000ooooooooool03Oooool0
01oooooo00?o0000ooooooooool0oooooooGooooo`;o0000K?ooool00ol0003oooooooooo`0=oooo
o`007oooool00ol0003oooooooooo`3oooooomWooooo00?o0000ooooooooool0JOooool00ol0003o
ooooooooo`0=ooooo`007oooool00ol0003oooooooooo`3oooooom[ooooo00?o0000ooooooooool0
J?ooool00ol0003oooooooooo`0=ooooo`007oooool00ol0003oooooooooo`3oooooom_ooooo0_l0
001Xooooo`03o`000?oooooooooo00gooooo000Oooooo`03o`000?oooooooooo0?oooooogOooool0
0ol0003oooooooooo`1Uooooo`03o`000?oooooooooo00gooooo000Oooooo`03o`000?oooooooooo
0?oooooog_ooool00ol0003oooooooooo`1Tooooo`03o`000?oooooooooo00gooooo000Oooooo`03
o`000?oooooooooo0?oooooogoooool00ol0003oooooooooo`1Sooooo`03o`000?oooooooooo00go
oooo000Oooooo`03o`000?oooooooooo0?ooooooh?ooool2o`0006?ooooo00?o0000ooooooooool0
3Oooool001oooooo0ol0003oooooon;ooooo00?o0000ooooooooool0H?ooool00ol0003ooooooooo
o`0=ooooo`007oooool00ol0003oooooooooo`3oooooon?ooooo00?o0000ooooooooool0Goooool0
0ol0003oooooooooo`0=ooooo`007oooool00ol0003oooooooooo`3oooooonCooooo00?o0000oooo
ooooool0G_ooool00ol0003oooooooooo`0=ooooo`007oooool00ol0003oooooooooo`3oooooonGo
oooo00?o0000ooooooooool0GOooool00ol0003oooooooooo`0=ooooo`007oooool00ol0003ooooo
ooooo`3oooooonGooooo00?o0000ooooooooool0GOooool00ol0003oooooooooo`0=ooooo`007ooo
ool00ol0003oooooooooo`3oooooonKooooo00?o0000ooooooooool0G?ooool00ol0003ooooooooo
o`0=ooooo`007oooool00ol0003oooooooooo`3oooooonOooooo00?o0000ooooooooool0Foooool0
0ol0003oooooooooo`0=ooooo`000_ooool2o`0000Cooooo00?o0000ooooooooool00oooool2o`00
00?ooooo0ol00009ooooo`03o`000?oooooooooo0?ooooooj?ooool00ol0003oooooooooo`1Joooo
o`03o`000?oooooooooo00gooooo00001Ooooooo0000oooooooooooo000000Sooooo00Ko0000oooo
oooooooo0000ooooool00003ooooo`03o`000?oooooooooo00Kooooo00?o0000ooooooooool0oooo
oooYooooo`03o`000?oooooooooo05Wooooo00?o0000ooooooooool03Oooool00005ooooool0003o
ooooooooool000002?ooool01?l0003oooooooooool00005ooooo`03o`000?oooooooooo00Kooooo
00?o0000ooooooooool0oooooooZooooo`03o`000?oooooooooo05Sooooo00?o0000ooooooooool0
3Oooool00005ooooool0003oooooooooool000002?ooool01?l0003oooooooooool00003ooooo`;o
00002Oooool5o`000?oooooojOooool00ol0003oooooooooo`1Gooooo`03o`000?oooooooooo00go
oooo00001Ooooooo0000oooooooooooo000000Sooooo00Co0000oooooooooooo00001Oooool00ol0
003oooooooooo`06ooooo`03o`000?oooooooooo0?ooooook?ooool00ol0003oooooooooo`1Foooo
o`03o`000?oooooooooo00gooooo00001Ooooooo0000oooooooooooo000000Sooooo00Ko0000oooo
oooooooo0000ooooool00003ooooo`03o`000?oooooooooo00Kooooo00?o0000ooooooooool0oooo
ooo]ooooo`03o`000?oooooooooo05Gooooo00?o0000ooooooooool03Oooool000;ooooo0_l0000:
ooooo`;o00000oooool3o`0000Wooooo00?o0000ooooooooool0ooooooo^ooooo`03o`000?oooooo
oooo05Cooooo00?o0000ooooooooool03Oooool001oooooo00?o0000ooooooooool0ooooooo_oooo
o`03o`000?oooooooooo05?ooooo00?o0000ooooooooool03Oooool001oooooo00?o0000oooooooo
ool0ooooooo`ooooo`03o`000?oooooooooo05;ooooo00?o0000ooooooooool03Oooool001oooooo
00?o0000ooooooooool0oooooooaooooo`03o`000?oooooooooo057ooooo00?o0000ooooooooool0
3Oooool001oooooo00?o0000ooooooooool0ooooooobooooo`03o`000?oooooooooo053ooooo00?o
0000ooooooooool03Oooool001oooooo00?o0000ooooooooool0ooooooocooooo`03o`000?oooooo
oooo04oooooo00?o0000ooooooooool03Oooool001oooooo00?o0000ooooooooool0ooooooodoooo
o`03o`000?oooooooooo04kooooo00?o0000ooooooooool03Oooool001oooooo0ol0003oooooooGo
oooo00?o0000ooooooooool0COooool00ol0003oooooooooo`0=ooooo`007oooool00ol0003ooooo
ooooo`3oooooooKooooo00?o0000ooooooooool0C?ooool00ol0003oooooooooo`0=ooooo`007ooo
ool00ol0003oooooooooo`3oooooooOooooo00?o0000ooooooooool0Boooool00ol0003ooooooooo
o`0=ooooo`007oooool00ol0003oooooooooo`3oooooooSooooo00?o0000ooooooooool0B_ooool0
0ol0003oooooooooo`0=ooooo`007oooool00ol0003oooooooooo`3oooooooWooooo00?o0000oooo
ooooool0BOooool00ol0003oooooooooo`0=ooooo`007oooool00ol0003oooooooooo`3ooooooo[o
oooo00?o0000ooooooooool0B?ooool00ol0003oooooooooo`0=ooooo`007oooool00ol0003ooooo
ooooo`3ooooooo_ooooo00?o0000ooooooooool0Aoooool00ol0003oooooooooo`0=ooooo`007ooo
ool00ol0003oooooooooo`3ooooooocooooo00?o0000ooooooooool0A_ooool00ol0003ooooooooo
o`0=ooooo`007oooool00ol0003oooooooooo`3ooooooogooooo00?o0000ooooooooool0AOooool0
0ol0003oooooooooo`0=ooooo`007oooool00ol0003oooooooooo`3ooooooogooooo00?o0000oooo
ooooool0AOooool00ol0003oooooooooo`0=ooooo`007oooool3o`000?ooooooo_ooool00ol0003o
ooooooooo`14ooooo`03o`000?oooooooooo00gooooo000Oooooo`03o`000?oooooooooo0?oooooo
ooooool00ol0003oooooooooo`13ooooo`03o`000?oooooooooo00gooooo000Oooooo`03o`000?oo
oooooooo0?ooooooooooool00ol0003oooooooooo`13ooooo`03o`000?oooooooooo00gooooo000O
ooooo`03o`000?oooooooooo0?ooooooooooool1ooooo`03o`000?oooooooooo04;ooooo00?o0000
ooooooooool03Oooool001oooooo00?o0000ooooooooool0ooooooooooooo`;ooooo00?o0000oooo
ooooool0@Oooool00ol0003oooooooooo`0=ooooo`007oooool00ol0003oooooooooo`3ooooooooo
oooo0_ooool00ol0003oooooooooo`11ooooo`03o`000?oooooooooo00gooooo000Oooooo`03o`00
0?oooooooooo0?ooooooooooool3ooooo`03o`000?oooooooooo043ooooo00?o0000ooooooooool0
3Oooool001oooooo00?o0000ooooooooool0ooooooooooooo`Cooooo00?o0000ooooooooool0?ooo
ool00ol0003oooooooooo`0=ooooo`007oooool00ol0003oooooooooo`3ooooooooooooo1?ooool0
0ol0003oooooooooo`0oooooo`03o`000?oooooooooo00gooooo000Oooooo`03o`000?oooooooooo
0?ooooooooooool5ooooo`03o`000?oooooooooo03kooooo00?o0000ooooooooool03Oooool001oo
oooo0ol0003ooooooooooooo1_ooool00ol0003oooooooooo`0mooooo`03o`000?oooooooooo00go
oooo000Oooooo`03o`000?oooooooooo0?ooooooooooool6ooooo`03o`000?oooooooooo03gooooo
00?o0000ooooooooool03Oooool001oooooo00?o0000ooooooooool0ooooooooooooo`Oooooo00?o
0000ooooooooool0??ooool00ol0003oooooooooo`0=ooooo`007oooool00ol0003oooooooooo`3o
oooooooooooo2?ooool00ol0003oooooooooo`0kooooo`03o`000?oooooooooo00gooooo000Ooooo
o`03o`000?oooooooooo0?ooooooooooool8ooooo`03o`000?oooooooooo03_ooooo00?o0000oooo
ooooool03Oooool001oooooo00?o0000ooooooooool0ooooooooooooo`Wooooo00?o0000oooooooo
ool0>_ooool00ol0003oooooooooo`0=ooooo`007oooool00ol0003oooooooooo`3ooooooooooooo
2_ooool00ol0003oooooooooo`0iooooo`03o`000?oooooooooo00gooooo000Oooooo`03o`000?oo
oooooooo0?ooooooooooool:ooooo`03o`000?oooooooooo03Wooooo00?o0000ooooooooool03Ooo
ool001oooooo00?o0000ooooooooool0ooooooooooooo`_ooooo00?o0000ooooooooool0>?ooool0
0ol0003oooooooooo`0=ooooo`007oooool00ol0003oooooooooo`3ooooooooooooo2oooool00ol0
003oooooooooo`0hooooo`03o`000?oooooooooo00gooooo000Oooooo`?o0000ooooooooooooo`co
oooo00?o0000ooooooooool0=oooool00ol0003oooooooooo`0=ooooo`007oooool00ol0003ooooo
ooooo`3ooooooooooooo3Oooool00ol0003oooooooooo`0fooooo`03o`000?oooooooooo00gooooo
000Oooooo`03o`000?oooooooooo0?ooooooooooool=ooooo`03o`000?oooooooooo03Kooooo00?o
0000ooooooooool03Oooool001oooooo00?o0000ooooooooool0ooooooooooooo`kooooo00?o0000
ooooooooool0=Oooool00ol0003oooooooooo`0=ooooo`007oooool00ol0003oooooooooo`3ooooo
oooooooo3_ooool00ol0003oooooooooo`0eooooo`03o`000?oooooooooo00gooooo000Oooooo`03
o`000?oooooooooo0?ooooooooooool?ooooo`03o`000?oooooooooo03Cooooo00?o0000oooooooo
ool03Oooool001oooooo00?o0000ooooooooool0oooooooooooooa3ooooo00?o0000ooooooooool0
<_ooool00ol0003oooooooooo`0>ooooo`000_ooool2o`0000Cooooo00?o0000ooooooooool00ooo
ool2o`0000Cooooo0ol00008ooooo`03o`000?oooooooooo0?ooooooooooool@ooooo`03o`000?oo
oooooooo03;ooooo00?o0000ooooooooool03_ooool00005ooooool0003oooooooooool000002?oo
ool01?l0003oooooooooool00004ooooo`03o`000?oooooooooo00Oooooo00?o0000ooooooooool0
oooooooooooooa7ooooo00?o0000ooooooooool0<Oooool00ol0003oooooooooo`0>ooooo`0000Go
ooooo`000?ooooooooooo`000008ooooo`05o`000?ooooooooooo`000?ooool01Ol00008ooooo`03
o`000?oooooooooo0?oooooooooooolAooooo`03o`000?oooooooooo037ooooo00?o0000oooooooo
ool03_ooool00005ooooool0003oooooooooool000002?ooool01_l0003oooooooooool0003ooooo
o`0000;ooooo00?o0000ooooooooool01oooool5o`000?ooooooooooool@ooooo`03o`000?oooooo
oooo033ooooo00?o0000ooooooooool03_ooool00005ooooool0003oooooooooool000002?ooool0
1?l0003oooooooooool00002ooooo`03o`000?oooooo000000Wooooo00?o0000ooooooooool0oooo
oooooooooa?ooooo00?o0000ooooooooool0;oooool00ol0003oooooooooo`0>ooooo`0000Gooooo
o`000?ooooooooooo`000008ooooo`04o`000?ooooooooooo`0000?ooooo0_l00009ooooo`03o`00
0?oooooooooo0?oooooooooooolCooooo`03o`000?oooooooooo02oooooo00?o0000ooooooooool0
3_ooool000;ooooo0_l0000:ooooo`;o00001Oooool00ol0003oooooooooo`07ooooo`03o`000?oo
oooooooo0?oooooooooooolDooooo`03o`000?oooooooooo02kooooo00?o0000ooooooooool03_oo
ool001oooooo00?o0000ooooooooool0oooooooooooooaCooooo00?o0000ooooooooool0;_ooool0
0ol0003oooooooooo`0>ooooo`007oooool00ol0003oooooooooo`3ooooooooooooo5Oooool00ol0
003oooooooooo`0]ooooo`03o`000?oooooooooo00kooooo000Oooooo`03o`000?oooooooooo0?oo
oooooooooolFooooo`03o`000?oooooooooo02cooooo00?o0000ooooooooool03_ooool001oooooo
00?o0000ooooooooool0oooooooooooooaKooooo00?o0000ooooooooool0;?ooool00ol0003ooooo
ooooo`0>ooooo`007oooool00ol0003oooooooooo`3ooooooooooooo5oooool00ol0003ooooooooo
o`0[ooooo`03o`000?oooooooooo00kooooo000Oooooo`03o`000?oooooooooo0?oooooooooooolG
ooooo`03o`000?oooooooooo02_ooooo00?o0000ooooooooool03_ooool001oooooo0ol0003ooooo
oooooooo6?ooool00ol0003oooooooooo`0Zooooo`03o`000?oooooooooo00kooooo000Oooooo`03
o`000?oooooooooo0?oooooooooooolHooooo`03o`000?oooooooooo02[ooooo00?o0000oooooooo
ool03_ooool001oooooo00?o0000ooooooooool0oooooooooooooaWooooo00?o0000ooooooooool0
:Oooool00ol0003oooooooooo`0>ooooo`007oooool00ol0003oooooooooo`3ooooooooooooo6Ooo
ool00ol0003oooooooooo`0Yooooo`03o`000?oooooooooo00kooooo000Oooooo`03o`000?oooooo
oooo0?oooooooooooolIooooo`03o`000?oooooooooo02Wooooo00?o0000ooooooooool03_ooool0
01oooooo00?o0000ooooooooool0oooooooooooooa[ooooo00?o0000ooooooooool0:?ooool00ol0
003oooooooooo`0>ooooo`007oooool00ol0003oooooooooo`3ooooooooooooo6_ooool00ol0003o
ooooooooo`0Xooooo`03o`000?oooooooooo00kooooo000Oooooo`03o`000?oooooooooo0?oooooo
oooooolKooooo`03o`000?oooooooooo02Oooooo00?o0000ooooooooool03_ooool001oooooo00?o
0000ooooooooool0oooooooooooooa_ooooo00?o0000ooooooooool09oooool00ol0003ooooooooo
o`0>ooooo`007oooool00ol0003oooooooooo`3ooooooooooooo7?ooool00ol0003oooooooooo`0V
ooooo`03o`000?oooooooooo00kooooo000Oooooo`?o0000oooooooooooooacooooo00?o0000oooo
ooooool09_ooool00ol0003oooooooooo`0>ooooo`007oooool00ol0003oooooooooo`3ooooooooo
oooo7Oooool00ol0003oooooooooo`0Uooooo`03o`000?oooooooooo00kooooo000Oooooo`03o`00
0?oooooooooo0?oooooooooooolMooooo`03o`000?oooooooooo02Gooooo00?o0000ooooooooool0
3_ooool001oooooo00?o0000ooooooooool0oooooooooooooagooooo00?o0000ooooooooool09Ooo
ool00ol0003oooooooooo`0>ooooo`007oooool00ol0003oooooooooo`3ooooooooooooo7_ooool0
0ol0003oooooooooo`0Tooooo`03o`000?oooooooooo00kooooo000Oooooo`03o`000?oooooooooo
0?oooooooooooolNooooo`03o`000?oooooooooo02Cooooo00?o0000ooooooooool03_ooool001oo
oooo00?o0000ooooooooool0oooooooooooooaoooooo00?o0000ooooooooool08oooool00ol0003o
ooooooooo`0>ooooo`007oooool00ol0003oooooooooo`3ooooooooooooo7oooool00ol0003ooooo
ooooo`0Sooooo`03o`000?oooooooooo00kooooo000Oooooo`03o`000?oooooooooo0?oooooooooo
oolPooooo`03o`000?oooooooooo02;ooooo00?o0000ooooooooool03_ooool001oooooo00?o0000
ooooooooool0ooooooooooooob3ooooo00?o0000ooooooooool08_ooool00ol0003oooooooooo`0>
ooooo`007oooool3o`000?oooooooooooolQooooo`03o`000?oooooooooo027ooooo00?o0000oooo
ooooool03_ooool001oooooo00?o0000ooooooooool0ooooooooooooob7ooooo00?o0000oooooooo
ool08Oooool00ol0003oooooooooo`0>ooooo`007oooool00ol0003oooooooooo`3ooooooooooooo
8Oooool00ol0003oooooooooo`0Qooooo`03o`000?oooooooooo00kooooo000Oooooo`03o`000?oo
oooooooo0?oooooooooooolRooooo`03o`000?oooooooooo023ooooo00?o0000ooooooooool03_oo
ool001oooooo00?o0000ooooooooool0ooooooooooooob;ooooo00?o0000ooooooooool08?ooool0
0ol0003oooooooooo`0>ooooo`007oooool00ol0003oooooooooo`3ooooooooooooo8oooool00ol0
003oooooooooo`0Oooooo`03o`000?oooooooooo00kooooo000Oooooo`03o`000?oooooooooo0?oo
oooooooooolSooooo`03o`000?oooooooooo01oooooo00?o0000ooooooooool03_ooool001oooooo
00?o0000ooooooooool0ooooooooooooobCooooo00?o0000ooooooooool07_ooool00ol0003ooooo
ooooo`0>ooooo`007oooool00ol0003oooooooooo`3ooooooooooooo9?ooool00ol0003ooooooooo
o`0Nooooo`03o`000?oooooooooo00kooooo000Oooooo`03o`000?oooooooooo0?oooooooooooolT
ooooo`03o`000?oooooooooo01kooooo00?o0000ooooooooool03_ooool001oooooo0ol0003ooooo
oooooooo9Oooool00ol0003oooooooooo`0Mooooo`03o`000?oooooooooo00kooooo000Oooooo`03
o`000?oooooooooo0?oooooooooooolUooooo`03o`000?oooooooooo01gooooo00?o0000oooooooo
ool03_ooool001oooooo00?o0000ooooooooool0ooooooooooooobGooooo00?o0000ooooooooool0
7Oooool00ol0003oooooooooo`0>ooooo`007oooool00ol0003oooooooooo`3ooooooooooooo9_oo
ool00ol0003oooooooooo`0Looooo`03o`000?oooooooooo00kooooo000Oooooo`03o`000?oooooo
oooo0?oooooooooooolVooooo`03o`000?oooooooooo01cooooo00?o0000ooooooooool03_ooool0
01oooooo00?o0000ooooooooool0ooooooooooooobKooooo00?o0000ooooooooool07?ooool00ol0
003oooooooooo`0>ooooo`007oooool00ol0003oooooooooo`3ooooooooooooo9oooool00ol0003o
ooooooooo`0Kooooo`03o`000?oooooooooo00kooooo0002ooooo`;o00001?ooool00ol0003ooooo
ooooo`03ooooo`;o00000oooool3o`0000Wooooo00?o0000ooooooooool0ooooooooooooobOooooo
00?o0000ooooooooool06oooool00ol0003oooooooooo`0>ooooo`0000Goooooo`000?oooooooooo
o`000008ooooo`06o`000?ooooooooooo`000?oooooo00000oooool00ol0003oooooooooo`06oooo
o`03o`000?oooooooooo0?oooooooooooolWooooo`03o`000?oooooooooo01_ooooo00?o0000oooo
ooooool03_ooool00005ooooool0003oooooooooool000002?ooool01?l0003oooooooooool00005
ooooo`03o`000?oooooooooo00Kooooo00?o0000ooooooooool0ooooooooooooobSooooo00?o0000
ooooooooool06_ooool00ol0003oooooooooo`0>ooooo`0000Goooooo`000?ooooooooooo`000008
ooooo`04o`000?ooooooooooo`0000Gooooo00?o0000ooooooooool01_ooool5o`000?oooooooooo
oolVooooo`03o`000?oooooooooo01[ooooo00?o0000ooooooooool03_ooool00005ooooool0003o
ooooooooool000002?ooool01Ol0003oooooooooool0003ooooo00Co00002Oooool00ol0003ooooo
ooooo`3ooooooooooooo:Oooool00ol0003oooooooooo`0Iooooo`03o`000?oooooooooo00kooooo
00001Ooooooo0000oooooooooooo000000Sooooo00Ko0000oooooooooooo0000ooooool0000<oooo
o`03o`000?oooooooooo0?oooooooooooolYooooo`03o`000?oooooooooo01Wooooo00?o0000oooo
ooooool03_ooool000;ooooo0_l0000:ooooo`;o00000_ooool5o`0000Sooooo00?o0000oooooooo
ool0ooooooooooooobWooooo00?o0000ooooooooool06Oooool00ol0003oooooooooo`0>ooooo`00
7oooool00ol0003oooooooooo`3ooooooooooooo:_ooool00ol0003oooooooooo`0Hooooo`03o`00
0?oooooooooo00kooooo000Oooooo`03o`000?oooooooooo0?oooooooooooolZooooo`03o`000?oo
oooooooo01Sooooo00?o0000ooooooooool03_ooool001oooooo00?o0000ooooooooool0oooooooo
ooooob[ooooo00?o0000ooooooooool06?ooool00ol0003oooooooooo`0>ooooo`007oooool00ol0
003oooooooooo`3ooooooooooooo:oooool00ol0003oooooooooo`0Gooooo`03o`000?oooooooooo
00kooooo000Oooooo`03o`000?oooooooooo0?ooooooooooool[ooooo`03o`000?oooooooooo01Oo
oooo00?o0000ooooooooool03_ooool001oooooo00?o0000ooooooooool0ooooooooooooob_ooooo
00?o0000ooooooooool05oooool00ol0003oooooooooo`0>ooooo`007oooool3o`000?oooooooooo
ool/ooooo`03o`000?oooooooooo01Kooooo00?o0000ooooooooool03_ooool001oooooo00?o0000
ooooooooool0ooooooooooooobcooooo00?o0000ooooooooool05_ooool00ol0003oooooooooo`0>
ooooo`007oooool00ol0003oooooooooo`3ooooooooooooo;?ooool00ol0003oooooooooo`0Foooo
o`03o`000?oooooooooo00kooooo000Oooooo`03o`000?oooooooooo0?ooooooooooool]ooooo`03
o`000?oooooooooo01Gooooo00?o0000ooooooooool03_ooool001oooooo00?o0000ooooooooool0
ooooooooooooobgooooo00?o0000ooooooooool05Oooool00ol0003oooooooooo`0>ooooo`007ooo
ool00ol0003oooooooooo`3ooooooooooooo;Oooool00ol0003oooooooooo`0Eooooo`03o`000?oo
oooooooo00kooooo000Oooooo`03o`000?oooooooooo0?ooooooooooool^ooooo`03o`000?oooooo
oooo01Cooooo00?o0000ooooooooool03_ooool001oooooo00?o0000ooooooooool0oooooooooooo
obkooooo00?o0000ooooooooool05?ooool00ol0003oooooooooo`0>ooooo`007oooool00ol0003o
ooooooooo`3ooooooooooooo;_ooool00ol0003oooooooooo`0Dooooo`03o`000?oooooooooo00ko
oooo000Oooooo`03o`000?oooooooooo0?ooooooooooool_ooooo`03o`000?oooooooooo01?ooooo
00?o0000ooooooooool03_ooool001oooooo0ol0003ooooooooooooo;oooool00ol0003ooooooooo
o`0Cooooo`03o`000?oooooooooo00kooooo000Oooooo`03o`000?oooooooooo0?ooooooooooool_
ooooo`03o`000?oooooooooo01?ooooo00?o0000ooooooooool03_ooool001oooooo00?o0000oooo
ooooool0oooooooooooooc3ooooo00?o0000ooooooooool04_ooool00ol0003oooooooooo`0>oooo
o`007oooool00ol0003oooooooooo`3ooooooooooooo<?ooool00ol0003oooooooooo`0Booooo`03
o`000?oooooooooo00kooooo000Oooooo`03o`000?oooooooooo0?ooooooooooool`ooooo`03o`00
0?oooooooooo01;ooooo00?o0000ooooooooool03_ooool001oooooo00?o0000ooooooooool0oooo
oooooooooc3ooooo00?o0000ooooooooool04_ooool00ol0003oooooooooo`0>ooooo`007oooool0
0ol0003oooooooooo`3ooooooooooooo<Oooool00ol0003oooooooooo`0Aooooo`03o`000?oooooo
oooo00kooooo000Oooooo`03o`000?oooooooooo0?oooooooooooolaooooo`03o`000?oooooooooo
017ooooo00?o0000ooooooooool03_ooool001oooooo00?o0000ooooooooool0oooooooooooooc7o
oooo00?o0000ooooooooool04Oooool00ol0003oooooooooo`0>ooooo`007oooool00ol0003ooooo
ooooo`3ooooooooooooo<_ooool00ol0003oooooooooo`0@ooooo`03o`000?oooooooooo00kooooo
000Oooooo`?o0000oooooooooooooc;ooooo00?o0000ooooooooool04?ooool00ol0003ooooooooo
o`0>ooooo`007oooool00ol0003oooooooooo`3ooooooooooooo<_ooool00ol0003oooooooooo`0@
ooooo`03o`000?oooooooooo00kooooo000Oooooo`03o`000?oooooooooo0?oooooooooooolcoooo
o`03o`000?oooooooooo00oooooo00?o0000ooooooooool03_ooool001oooooo00?o0000oooooooo
ool0oooooooooooooc?ooooo00?o0000ooooooooool03oooool00ol0003oooooooooo`0>ooooo`00
7oooool00ol0003oooooooooo`3ooooooooooooo<oooool00ol0003oooooooooo`0?ooooo`03o`00
0?oooooooooo00kooooo000Oooooo`03o`000?oooooooooo0?oooooooooooolcooooo`03o`000?oo
oooooooo00oooooo00?o0000ooooooooool03_ooool001oooooo00?o0000ooooooooool0oooooooo
ooooocCooooo00?o0000ooooooooool03_ooool00ol0003oooooooooo`0>ooooo`007oooool00ol0
003oooooooooo`3ooooooooooooo=?ooool00ol0003oooooooooo`0>ooooo`03o`000?oooooooooo
00kooooo000Oooooo`03o`000?oooooooooo0?ooooooooooooldooooo`03o`000?oooooooooo00ko
oooo00?o0000ooooooooool03_ooool001oooooo00?o0000ooooooooool0ooooooooooooocGooooo
00?o0000ooooooooool03Oooool00ol0003oooooooooo`0>ooooo`007oooool3o`000?oooooooooo
ooleooooo`03o`000?oooooooooo00gooooo00?o0000ooooooooool03_ooool001oooooo00?o0000
ooooooooool0ooooooooooooocGooooo00?o0000ooooooooool03Oooool00ol0003oooooooooo`0>
ooooo`007oooool00ol0003oooooooooo`3ooooooooooooo=Oooool00ol0003oooooooooo`0=oooo
o`03o`000?oooooooooo00kooooo000Oooooo`03o`000?oooooooooo0?oooooooooooolfooooo`03
o`000?oooooooooo00cooooo00?o0000ooooooooool03_ooool001oooooo00?o0000ooooooooool0
ooooooooooooocKooooo00?o0000ooooooooool03?ooool00ol0003oooooooooo`0>ooooo`007ooo
ool00ol0003oooooooooo`3ooooooooooooo=_ooool00ol0003oooooooooo`0<ooooo`03o`000?oo
oooooooo00kooooo000Oooooo`03o`000?oooooooooo0?oooooooooooolgooooo`03o`000?oooooo
oooo00_ooooo00?o0000ooooooooool03_ooool000;ooooo0_l00004ooooo`03o`000?oooooooooo
00?ooooo0_l00003ooooo`?o00002Oooool00ol0003oooooooooo`3ooooooooooooo=oooool00ol0
003oooooooooo`0;ooooo`03o`000?oooooooooo00kooooo00001Ooooooo0000oooooooooooo0000
00Sooooo00Ko0000oooooooooooo0000ooooool00003ooooo`03o`000?oooooooooo00Kooooo00?o
0000ooooooooool0ooooooooooooocOooooo00?o0000ooooooooool02oooool00ol0003ooooooooo
o`0>ooooo`0000Goooooo`000?ooooooooooo`000008ooooo`06o`000?ooooooooooo`000?oooooo
00000oooool00ol0003oooooooooo`06ooooo`03o`000?oooooooooo0?oooooooooooolhooooo`03
o`000?oooooooooo00[ooooo00?o0000ooooooooool03_ooool00005ooooool0003oooooooooool0
00002?ooool01Ol0003oooooooooool0003ooooo00Co00002Oooool5o`000?oooooooooooolfoooo
o`03o`000?oooooooooo00[ooooo00?o0000ooooooooool03_ooool00005ooooool0003ooooooooo
ool000002?ooool01_l0003oooooooooool0003oooooo`0000cooooo00?o0000ooooooooool0oooo
ooooooooocSooooo00?o0000ooooooooool02_ooool00ol0003oooooooooo`0>ooooo`0000Gooooo
o`000?ooooooooooo`000008ooooo`04o`000?ooooooooooo`0000;ooooo00?o0000ooooooooool0
2Oooool00ol0003oooooooooo`3ooooooooooooo>?ooool00ol0003oooooooooo`0:ooooo`03o`00
0?oooooooooo00kooooo0002ooooo`;o00002_ooool2o`0000Cooooo0_l00009ooooo`03o`000?oo
oooooooo0?ooooooooooooliooooo`03o`000?oooooooooo00Wooooo00?o0000ooooooooool03_oo
ool001oooooo00?o0000ooooooooool0ooooooooooooocWooooo00?o0000ooooooooool02Oooool0
0ol0003oooooooooo`0>ooooo`007oooool00ol0003oooooooooo`3ooooooooooooo>Oooool00ol0
003oooooooooo`09ooooo`03o`000?oooooooooo00kooooo000Oooooo`03o`000?oooooooooo0?oo
ooooooooooljooooo`03o`000?oooooooooo00Sooooo00?o0000ooooooooool03_ooool001oooooo
00?o0000ooooooooool0oooooooooooooc[ooooo00?o0000ooooooooool02?ooool00ol0003ooooo
ooooo`0>ooooo`007oooool00ol0003oooooooooo`3ooooooooooooo>_ooool00ol0003ooooooooo
o`08ooooo`03o`000?oooooooooo00kooooo000Oooooo`03o`000?oooooooooo0?oooooooooooolj
ooooo`03o`000?oooooooooo00Sooooo00?o0000ooooooooool03_ooool001oooooo0ol0003ooooo
oooooooo>oooool00ol0003oooooooooo`07ooooo`03o`000?oooooooooo00kooooo000Oooooo`03
o`000?oooooooooo0?oooooooooooolkooooo`03o`000?oooooooooo00Oooooo00?o0000oooooooo
ool03_ooool001oooooo00?o0000ooooooooool0oooooooooooooc_ooooo00?o0000ooooooooool0
1oooool00ol0003oooooooooo`0>ooooo`007oooool00ol0003oooooooooo`3ooooooooooooo>ooo
ool00ol0003oooooooooo`07ooooo`03o`000?oooooooooo00kooooo000Oooooo`03o`000?oooooo
oooo0?oooooooooooollooooo`03o`000?oooooooooo00Kooooo00?o0000ooooooooool03_ooool0
01oooooo00?o0000ooooooooool0oooooooooooooccooooo00?o0000ooooooooool01_ooool00ol0
003oooooooooo`0>ooooo`007oooool00ol0003oooooooooo`3ooooooooooooo??ooool00ol0003o
ooooooooo`06ooooo`03o`000?oooooooooo00kooooo000Oooooo`03o`000?oooooooooo0?oooooo
oooooollooooo`03o`000?oooooooooo00Kooooo00?o0000ooooooooool03_ooool001oooooo00?o
0000ooooooooool0oooooooooooooccooooo00?o0000ooooooooool01_ooool00ol0003ooooooooo
o`0>ooooo`007oooool00ol0003oooooooooo`3ooooooooooooo?Oooool00ol0003oooooooooo`05
ooooo`03o`000?oooooooooo00kooooo000Oooooo`?o0000ooooooooooooocgooooo00?o0000oooo
ooooool01Oooool00ol0003oooooooooo`0>ooooo`007oooool00ol0003oooooooooo`3ooooooooo
oooo?Oooool00ol0003oooooooooo`05ooooo`03o`000?oooooooooo00kooooo000Oooooo`03o`00
0?oooooooooo0?oooooooooooolmooooo`03o`000?oooooooooo00Gooooo00?o0000ooooooooool0
3_ooool001oooooo00?o0000ooooooooool0ooooooooooooockooooo00?o0000ooooooooool01?oo
ool00ol0003oooooooooo`0>ooooo`007oooool00ol0003oooooooooo`3ooooooooooooo?_ooool0
0ol0003oooooooooo`04ooooo`03o`000?oooooooooo00kooooo000Oooooo`03o`000?oooooooooo
0?oooooooooooolnooooo`03o`000?oooooooooo00Cooooo00?o0000ooooooooool03_ooool001oo
oooo00?o0000ooooooooool0ooooooooooooockooooo00?o0000ooooooooool01?ooool00ol0003o
ooooooooo`0>ooooo`007oooool00ol0003oooooooooo`3ooooooooooooo?_ooool00ol0003ooooo
ooooo`04ooooo`03o`000?oooooooooo00kooooo000Oooooo`03o`000?oooooooooo0?oooooooooo
ooloooooo`03o`000?oooooooooo00?ooooo00?o0000ooooooooool03_ooool001oooooo00?o0000
ooooooooool0ooooooooooooocoooooo00?o0000ooooooooool00oooool00ol0003oooooooooo`0>
ooooo`007oooool3o`000?ooooooooooooloooooo`03o`000?oooooooooo00?ooooo00?o0000oooo
ooooool03_ooool001oooooo00?o0000ooooooooool0ooooooooooooocoooooo00?o0000oooooooo
ool00oooool00ol0003oooooooooo`0>ooooo`007oooool00ol0003oooooooooo`3ooooooooooooo
?oooool00ol0003oooooooooo`03ooooo`03o`000?oooooooooo00kooooo000Oooooo`03o`000?oo
oooooooo0?oooooooooooom0ooooo`03o`000?oooooooooo00;ooooo00?o0000ooooooooool03_oo
ool001oooooo00?o0000ooooooooool0oooooooooooood3ooooo00?o0000ooooooooool00_ooool0
0ol0003oooooooooo`0>ooooo`007oooool00ol0003oooooooooo`3ooooooooooooo@?ooool00ol0
003oooooooooo`02ooooo`03o`000?oooooooooo00kooooo000Oooooo`03o`000?oooooooooo0?oo
oooooooooom0ooooo`03o`000?oooooooooo00;ooooo00?o0000ooooooooool03_ooool001oooooo
00?o0000ooooooooool0oooooooooooood3ooooo00?o0000ooooooooool00_ooool00ol0003ooooo
ooooo`0>ooooo`007oooool00ol0003oooooooooo`3ooooooooooooo@Oooool01Ol0003ooooooooo
oooooooo0000013ooooo000Oooooo`03o`000?oooooooooo0?oooooooooooom1ooooo`05o`000?oo
ooooooooooooool000004?ooool001oooooo0ol0003ooooooooooooo@Oooool01Ol0003ooooooooo
oooooooo0000013ooooo000Oooooo`03o`000?oooooooooo0?oooooooooooom1ooooo`05o`000?oo
ooooooooooooool000004?ooool001oooooo00?o0000ooooooooool0oooooooooooood7ooooo00Go
0000ooooooooooooooooo`00000@ooooo`007oooool00ol0003oooooooooo`3ooooooooooooo@Ooo
ool01Ol0003ooooooooooooooooo0000013ooooo000Oooooo`03o`000?oooooooooo0?oooooooooo
oom2ooooo`04o`000?ooooooooooo`00013ooooo000Oooooo`03o`000?oooooooooo0?oooooooooo
oom2ooooo`04o`000?ooooooooooo`00013ooooo000Oooooo`03o`000?oooooooooo0?oooooooooo
oom2ooooo`04o`000?ooooooooooo`00013ooooo0002ooooo`;o00001?ooool00ol0003ooooooooo
o`03ooooo`;o00001?ooool00ol0003oooooooooo`08ooooo`03o`000?oooooooooo0?oooooooooo
oom2ooooo`04o`000?ooooooooooo`00013ooooo00001Ooooooo0000oooooooooooo000000Sooooo
00Co0000oooooooooooo00000oooool00ol0003oooooooooo`08ooooo`03o`000?oooooooooo0?oo
oooooooooom3ooooo`03o`000?oooooo0000013ooooo00001Ooooooo0000oooooooooooo000000So
oooo00Co0000oooooooooooo00001?ooool00ol0003oooooooooo`07ooooo`03o`000?oooooooooo
0?oooooooooooom3ooooo`03o`000?oooooo0000013ooooo00001Ooooooo0000oooooooooooo0000
00Sooooo00Co0000oooooooooooo00001?ooool00ol0003oooooooooo`07ooooo`Go0000oooooooo
oooood7ooooo00?o0000ooooool000004?ooool00005ooooool0003oooooooooool000002?ooool0
1?l0003oooooooooool00005ooooo`03o`000?oooooooooo00Kooooo00?o0000ooooooooool0oooo
oooooooood?ooooo00?o0000ooooool000004?ooool00005ooooool0003oooooooooool000002?oo
ool01_l0003oooooooooool0003oooooo`0000?ooooo00?o0000ooooooooool01_ooool00ol0003o
ooooooooo`3ooooooooooooo@oooool00ol0003oooooo`00000@ooooo`000_ooool2o`0000[ooooo
0_l00002ooooo`Go00002?ooool00ol0003oooooooooo`3oooooooooooooA?ooool2o`00013ooooo
000Oooooo`03o`000?oooooooooo0?oooooooooooom4ooooo`;o00004?ooool001oooooo00?o0000
ooooooooool0ooooooooooooodCooooo0_l0000@ooooo`007oooool00ol0003oooooooooo`3ooooo
ooooooooA?ooool2o`00013ooooo000Oooooo`03o`000?oooooooooo0?oooooooooooom4ooooo`;o
00004?ooool001oooooo00?o0000ooooooooool0ooooooooooooodCooooo0_l0000@ooooo`007ooo
ool00ol0003oooooooooo`3oooooooooooooAOooool00ol0003oooooooooo`0>ooooo`007oooool3
o`000?oooooooooooom5ooooo`03o`000?oooooooooo00kooooo000Oooooo`03o`000?oooooooooo
0?oooooooooooomFooooo`007oooool00ol0003oooooooooo`3oooooooooooooE_ooool001oooooo
00?o0000ooooooooool0oooooooooooooeKooooo000Oooooo`03o`000?oooooooooo0?oooooooooo
oomFooooo`007oooool00ol0003oooooooooo`3oooooooooooooE_ooool001oooooo00?o0000oooo
ooooool0oooooooooooooeKooooo000Oooooo`03o`000?oooooooooo0?oooooooooooomFooooo`00
7oooool00ol0003oooooooooo`3oooooooooooooE_ooool001oooooo00?o0000ooooooooool0oooo
oooooooooeKooooo003oooooooooooooN?ooool00001\
\>"],
  ImageRangeCache->{{{0, 629}, {388.188, 0}} -> {-0.0543119, -0.00356939, \
0.00171593, 0.000200212}}],

Cell[BoxData[
    FormBox[
      TagBox[\(\[SkeletonIndicator]  Graphics  \[SkeletonIndicator]\),
        False,
        Editable->False], TraditionalForm]], "Output"]
}, Open  ]],

Cell[BoxData[
    \(ExportCorrel2[Q_, Lm_] := 
      F[N[800*Sqrt[1 - Q]/Lm]] + 3*F[N[800*Sqrt[1 + Q/3]/Lm]]\)], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
    \(ExportCorrel2[0.4, 113]\)], "Input"],

Cell[BoxData[
    \(TraditionalForm\`0.013503938119970981`\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(Export["\<essaiLAST_3Bis.dat\>", \ 
      Table[{N[i/1000], N[ExportCorrel2[1 - i/1000, 100]]}, {i, 1, 
          100}]]\)], "Input"],

Cell[BoxData[
    \(TraditionalForm\`"essaiLAST_3Bis.dat"\)], "Output"]
}, Open  ]],

Cell[BoxData[
    \(\(!! essaiLAST.dat\)\)], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
    \(N[2/15]\)], "Input"],

Cell[BoxData[
    \(TraditionalForm\`0.13333333333333333`\)], "Output"]
}, Open  ]]
},
FrontEndVersion->"5.0 for Macintosh",
ScreenRectangle->{{51, 1680}, {0, 1028}},
ScreenStyleEnvironment->"Presentation",
WindowSize->{955, 969},
WindowMargins->{{4, Automatic}, {Automatic, 4}}
]

(*******************************************************************
Cached data follows.  If you edit this Notebook file directly, not
using Mathematica, you must remove the line containing CacheID at
the top of  the file.  The cache data will then be recreated when
you save this file from within Mathematica.
*******************************************************************)

(*CellTagsOutline
CellTagsIndex->{}
*)

(*CellTagsIndex
CellTagsIndex->{}
*)

(*NotebookFileOutline
Notebook[{
Cell[1754, 51, 107, 2, 36, "Input"],

Cell[CellGroupData[{
Cell[1886, 57, 38, 1, 36, "Input"],
Cell[1927, 60, 150, 2, 58, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[2114, 67, 65, 1, 36, "Input"],
Cell[2182, 70, 116, 2, 58, "Output"]
}, Open  ]],
Cell[2313, 75, 645, 9, 536, "Input"],

Cell[CellGroupData[{
Cell[2983, 88, 37, 1, 36, "Input"],
Cell[3023, 91, 150, 2, 58, "Output"]
}, Open  ]],
Cell[3188, 96, 236, 5, 64, "Input"],

Cell[CellGroupData[{
Cell[3449, 105, 51, 1, 36, "Input"],
Cell[3503, 108, 123, 2, 58, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[3663, 115, 59, 1, 36, "Input"],
Cell[3725, 118, 58, 1, 55, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[3820, 124, 93, 1, 36, "Input"],
Cell[3916, 127, 46935, 776, 544, 3223, 232, "GraphicsData", "PostScript", \
"Graphics"],
Cell[50854, 905, 167, 4, 36, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[51058, 914, 387, 9, 107, "Input"],
Cell[51448, 925, 348, 6, 21, "Message"],
Cell[51799, 933, 49982, 843, 541, 3803, 268, "GraphicsData", "PostScript", \
"Graphics"],
Cell[101784, 1778, 384, 10, 28, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[102205, 1793, 203, 4, 75, "Input"],
Cell[102411, 1799, 44914, 808, 398, 4363, 303, "GraphicsData", "PostScript", \
"Graphics"],
Cell[147328, 2609, 167, 4, 28, "Output"]
}, Open  ]],
Cell[147510, 2616, 121, 2, 27, "Input"],

Cell[CellGroupData[{
Cell[147656, 2622, 56, 1, 27, "Input"],
Cell[147715, 2625, 72, 1, 28, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[147824, 2631, 153, 3, 27, "Input"],
Cell[147980, 2636, 71, 1, 28, "Output"]
}, Open  ]],
Cell[148066, 2640, 53, 1, 27, "Input"],

Cell[CellGroupData[{
Cell[148144, 2645, 40, 1, 27, "Input"],
Cell[148187, 2648, 71, 1, 28, "Output"]
}, Open  ]]
}
]
*)



(*******************************************************************
End of Mathematica Notebook file.
*******************************************************************)



==> Figures.SG/Function_G_v1.nb <==
(************** Content-type: application/mathematica **************
                     CreatedBy='Mathematica 5.0'

                    Mathematica-Compatible Notebook

This notebook can be used with any Mathematica-compatible
application, such as Mathematica, MathReader or Publicon. The data
for the notebook starts with the line containing stars above.

To get the notebook into a Mathematica-compatible application, do
one of the following:

* Save the data starting with the line of stars above into a file
  with a name ending in .nb, then open the file inside the
  application;

* Copy the data starting with the line of stars above to the
  clipboard, then use the Paste menu command inside the application.

Data for notebooks contains only printable 7-bit ASCII and can be
sent directly in email or through ftp in text mode.  Newlines can be
CR, LF or CRLF (Unix, Macintosh or MS-DOS style).

NOTE: If you modify the data for this notebook not in a Mathematica-
compatible application, you must delete the line below containing
the word CacheID, otherwise Mathematica-compatible applications may
try to use invalid cache data.

For more information on notebooks and Mathematica-compatible 
applications, contact Wolfram Research:
  web: http://www.wolfram.com
  email: info@wolfram.com
  phone: +1-217-398-0700 (U.S.)

Notebook reader applications are available free of charge from 
Wolfram Research.
*******************************************************************)

(*CacheID: 232*)


(*NotebookFileLineBreakTest
NotebookFileLineBreakTest*)
(*NotebookOptionsPosition[     85848,       1619]*)
(*NotebookOutlinePosition[     86485,       1641]*)
(*  CellTagsIndexPosition[     86441,       1637]*)
(*WindowFrame->Normal*)



Notebook[{
Cell[BoxData[
    FormBox["", TraditionalForm]], "Input"],

Cell[BoxData[
    RowBox[{\(F[x_]\), ":=", 
      FormBox[\(\(3\ \(\(csch\^2\)(
                x)\)\ \((2\ x\^2 + \(sinh(2\ x)\)\ x - 2\ \(cosh(2\ x)\) + 
                  2)\)\)\/\(2\ x\^4\)\),
        "TraditionalForm"]}]], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
    \(FullSimplify[F[x]]\)], "Input"],

Cell[BoxData[
    \(TraditionalForm\`\(3\ \((x\ \((x\ \(\(csch\^2\)(x)\) + coth(x))\) - \
2)\)\)\/x\^4\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(Limit[F[x], {x \[Rule] 0}]\)], "Input"],

Cell[BoxData[
    \(TraditionalForm\`{2\/15}\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(Plot[F[x], {x, 0.01, 10}]\)], "Input"],

Cell[GraphicsData["PostScript", "\<\
%!
%%Creator: Mathematica
%%AspectRatio: .61803 
MathPictureStart
/Mabs {
Mgmatrix idtransform
Mtmatrix dtransform
} bind def
/Mabsadd { Mabs
3 -1 roll add
3 1 roll add
exch } bind def
%% Graphics
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 10  scalefont  setfont
% Scaling calculations
0.0238095 0.0952381 0.0147151 4.41492 [
[.21429 .00222 -3 -9 ]
[.21429 .00222 3 0 ]
[.40476 .00222 -3 -9 ]
[.40476 .00222 3 0 ]
[.59524 .00222 -3 -9 ]
[.59524 .00222 3 0 ]
[.78571 .00222 -3 -9 ]
[.78571 .00222 3 0 ]
[.97619 .00222 -6 -9 ]
[.97619 .00222 6 0 ]
[.01131 .10301 -24 -4.5 ]
[.01131 .10301 0 4.5 ]
[.01131 .19131 -24 -4.5 ]
[.01131 .19131 0 4.5 ]
[.01131 .27961 -24 -4.5 ]
[.01131 .27961 0 4.5 ]
[.01131 .36791 -24 -4.5 ]
[.01131 .36791 0 4.5 ]
[.01131 .45621 -18 -4.5 ]
[.01131 .45621 0 4.5 ]
[.01131 .54451 -24 -4.5 ]
[.01131 .54451 0 4.5 ]
[ 0 0 0 0 ]
[ 1 .61803 0 0 ]
] MathScale
% Start of Graphics
1 setlinecap
1 setlinejoin
newpath
0 g
.25 Mabswid
[ ] 0 setdash
.21429 .01472 m
.21429 .02097 L
s
[(2)] .21429 .00222 0 1 Mshowa
.40476 .01472 m
.40476 .02097 L
s
[(4)] .40476 .00222 0 1 Mshowa
.59524 .01472 m
.59524 .02097 L
s
[(6)] .59524 .00222 0 1 Mshowa
.78571 .01472 m
.78571 .02097 L
s
[(8)] .78571 .00222 0 1 Mshowa
.97619 .01472 m
.97619 .02097 L
s
[(10)] .97619 .00222 0 1 Mshowa
.125 Mabswid
.07143 .01472 m
.07143 .01847 L
s
.11905 .01472 m
.11905 .01847 L
s
.16667 .01472 m
.16667 .01847 L
s
.2619 .01472 m
.2619 .01847 L
s
.30952 .01472 m
.30952 .01847 L
s
.35714 .01472 m
.35714 .01847 L
s
.45238 .01472 m
.45238 .01847 L
s
.5 .01472 m
.5 .01847 L
s
.54762 .01472 m
.54762 .01847 L
s
.64286 .01472 m
.64286 .01847 L
s
.69048 .01472 m
.69048 .01847 L
s
.7381 .01472 m
.7381 .01847 L
s
.83333 .01472 m
.83333 .01847 L
s
.88095 .01472 m
.88095 .01847 L
s
.92857 .01472 m
.92857 .01847 L
s
.25 Mabswid
0 .01472 m
1 .01472 L
s
.02381 .10301 m
.03006 .10301 L
s
[(0.02)] .01131 .10301 1 0 Mshowa
.02381 .19131 m
.03006 .19131 L
s
[(0.04)] .01131 .19131 1 0 Mshowa
.02381 .27961 m
.03006 .27961 L
s
[(0.06)] .01131 .27961 1 0 Mshowa
.02381 .36791 m
.03006 .36791 L
s
[(0.08)] .01131 .36791 1 0 Mshowa
.02381 .45621 m
.03006 .45621 L
s
[(0.1)] .01131 .45621 1 0 Mshowa
.02381 .54451 m
.03006 .54451 L
s
[(0.12)] .01131 .54451 1 0 Mshowa
.125 Mabswid
.02381 .03679 m
.02756 .03679 L
s
.02381 .05886 m
.02756 .05886 L
s
.02381 .08094 m
.02756 .08094 L
s
.02381 .12509 m
.02756 .12509 L
s
.02381 .14716 m
.02756 .14716 L
s
.02381 .16924 m
.02756 .16924 L
s
.02381 .21339 m
.02756 .21339 L
s
.02381 .23546 m
.02756 .23546 L
s
.02381 .25754 m
.02756 .25754 L
s
.02381 .30169 m
.02756 .30169 L
s
.02381 .32376 m
.02756 .32376 L
s
.02381 .34583 m
.02756 .34583 L
s
.02381 .38998 m
.02756 .38998 L
s
.02381 .41206 m
.02756 .41206 L
s
.02381 .43413 m
.02756 .43413 L
s
.02381 .47828 m
.02756 .47828 L
s
.02381 .50036 m
.02756 .50036 L
s
.02381 .52243 m
.02756 .52243 L
s
.02381 .56658 m
.02756 .56658 L
s
.02381 .58865 m
.02756 .58865 L
s
.02381 .61073 m
.02756 .61073 L
s
.25 Mabswid
.02381 0 m
.02381 .61803 L
s
0 0 m
1 0 L
1 .61803 L
0 .61803 L
closepath
clip
newpath
.5 Mabswid
.02476 .60273 m
.02594 .60332 L
.027 .60325 L
.02824 .60313 L
.0294 .60298 L
.03148 .60265 L
.03373 .60216 L
.03884 .60059 L
.04355 .59858 L
.05317 .59287 L
.06336 .58452 L
.08339 .56194 L
.10545 .52924 L
.1457 .4566 L
.18443 .38231 L
.22561 .30904 L
.26528 .24897 L
.30344 .20191 L
.34404 .16236 L
.38313 .13283 L
.42467 .10867 L
.4647 .0908 L
.50321 .0774 L
.54418 .06623 L
.58362 .05775 L
.62156 .05122 L
.66194 .0456 L
.70081 .04121 L
.74213 .0374 L
.78194 .03438 L
.82023 .03195 L
.86097 .02978 L
.9002 .02802 L
.93791 .02657 L
.97619 .02531 L
s
% End of Graphics
MathPictureEnd
\
\>"], "Graphics",
  ImageSize->{864.812, 534.5},
  ImageMargins->{{43, 0}, {0, 0}},
  ImageRegion->{{0, 1}, {0, 1}},
  ImageCache->GraphicsData["Bitmap", "\<\
CF5dJ6E]HGAYHf4PAg9QL6QYHg<PAVmbKF5d0`4000=P00025R000`400?l00000o`00003ooooooooo
ooooooooooooHoooool00?ooooooooooooooooooof?ooooo0031ooooo`Go0000Woooool3o`0009ko
oooo0ol0002Nooooo`?o0000W?ooool3o`0000Cooooo0_l0000Aooooo`00`_ooool01?l0003ooooo
ooooool0002Pooooo`03o`000?oooooooooo09cooooo00Go0000ooooooooooooooooo`00002Loooo
o`05o`000?ooooooooooooooool00000W?ooool00ol0003oooooooooo`02ooooo`04o`000?oooooo
ooooo`00013ooooo0033ooooo`03o`000?oooooooooo09gooooo1Ol0002Mooooo`05o`000?oooooo
ooooooooool00000W?ooool01Ol0003ooooooooooooooooo000009cooooo00?o0000ooooooooool0
0_ooool01?l0003oooooooooool0000@ooooo`00a?ooool00ol0003oooooooooo`2Looooo`04o`00
0?ooooooooooo`0009kooooo1?l0002Nooooo`?o0000WOooool00ol0003oooooooooo`02ooooo`04
o`000?ooooooooooo`00013ooooo0031ooooo`05o`000?ooooooooooooooool00000W_ooool00ol0
003oooooo`00002Nooooo`03o`000?oooooooooo09kooooo00Go0000ooooooooooooooooo`00002L
ooooo`03o`000?oooooooooo00;ooooo00Co0000oooooooooooo00004?ooool00<7ooooo00Go0000
ooooooooooooooooo`00002Oooooo`;o0000Woooool00ol0003oooooooooo`2Mooooo`05o`000?oo
ooooooooooooool00000Voooool2o`0000Cooooo00Co0000oooooooooooo00004?ooool002;ooooo
00?o0000ooooooooool0WOooool3o`000:7ooooo00?o0000ooooooooool0W_ooool2o`0009kooooo
0ol0002Mooooo`03o`000?oooooooooo00?ooooo0_l0000Aooooo`008_ooool00ol0003ooooooooo
o`3ooooooooooooooooooolnooooo`008_ooool00ol0003oooooooooo`3oooooooooooooooooooln
ooooo`008_ooool00ol0003oooooooooo`3ooooooooooooooooooolnooooo`008_ooool00ol0003o
ooooooooo`3ooooooooooooooooooolnooooo`008_ooool00ol0003oooooooooo`3ooooooooooooo
oooooolnooooo`008_ooool00ol0003oooooooooo`3ooooooooooooooooooolnooooo`008_ooool0
0ol0003oooooooooo`3ooooooooooooooooooolnooooo`008_ooool00ol0003oooooooooo`3ooooo
oooooooooooooolnooooo`008_ooool00ol0003oooooooooo`3ooooooooooooooooooolnooooo`00
8_ooool00ol0003oooooooooo`3ooooooooooooooooooolnooooo`008_ooool00ol0003ooooooooo
o`3ooooooooooooooooooolnooooo`003_ooooooo`000?oo0000ool0001Eo`0000008_ooool00ol0
003oooooooooo`0Vooooo`03o`000?oooooooooo02Gooooo00?o0000ooooooooool09Oooool00ol0
003oooooooooo`0Vooooo`03o`000?oooooooooo02Gooooo00?o0000ooooooooool09_ooool00ol0
003oooooooooo`0Uooooo`03o`000?oooooooooo02Kooooo00?o0000ooooooooool09Oooool00ol0
003oooooooooo`0Vooooo`03o`000?oooooooooo02Gooooo00?o0000ooooooooool09_ooool00ol0
003oooooooooo`0Uooooo`03o`000?oooooooooo02Gooooo00?o0000ooooooooool09_ooool00ol0
003oooooooooo`0Uooooo`03o`000?oooooooooo02Kooooo00?o0000ooooooooool09Oooool00ol0
003oooooooooo`0Vooooo`03o`000?oooooooooo02Gooooo00?o0000ooooooooool04_ooool002;o
oooo00?o0000ooooooooool09_ooool00ol0003oooooooooo`0Uooooo`03o`000?oooooooooo02Go
oooo00?o0000ooooooooool09_ooool00ol0003oooooooooo`0Uooooo`03o`000?oooooooooo02Ko
oooo00?o0000ooooooooool09Oooool00ol0003oooooooooo`0Vooooo`03o`000?oooooooooo02Go
oooo00?o0000ooooooooool09_ooool00ol0003oooooooooo`0Uooooo`03o`000?oooooooooo02Ko
oooo00?o0000ooooooooool09Oooool00ol0003oooooooooo`0Uooooo`03o`000?oooooooooo02Ko
oooo00?o0000ooooooooool09Oooool00ol0003oooooooooo`0Vooooo`03o`000?oooooooooo02Go
oooo00?o0000ooooooooool09_ooool00ol0003oooooooooo`0Uooooo`03o`000?oooooooooo01;o
oooo000Rooooo`03o`000?oooooooooo02Kooooo00?o0000ooooooooool09Oooool00ol0003ooooo
ooooo`0Uooooo`03o`000?oooooooooo02Kooooo00?o0000ooooooooool09Oooool00ol0003ooooo
ooooo`0Vooooo`03o`000?oooooooooo02Gooooo00?o0000ooooooooool09_ooool00ol0003ooooo
ooooo`0Uooooo`03o`000?oooooooooo02Kooooo00?o0000ooooooooool09Oooool00ol0003ooooo
ooooo`0Vooooo`03o`000?oooooooooo02Gooooo00?o0000ooooooooool09Oooool00ol0003ooooo
ooooo`0Vooooo`03o`000?oooooooooo02Gooooo00?o0000ooooooooool09_ooool00ol0003ooooo
ooooo`0Uooooo`03o`000?oooooooooo02Kooooo00?o0000ooooooooool09Oooool00ol0003ooooo
ooooo`0Booooo`008_ooool00ol0003oooooooooo`0Vooooo`03o`000?oooooooooo02Gooooo00?o
0000ooooooooool09Oooool00ol0003oooooooooo`0Vooooo`03o`000?oooooooooo02Gooooo00?o
0000ooooooooool09_ooool00ol0003oooooooooo`0Uooooo`03o`000?oooooooooo02Kooooo00?o
0000ooooooooool09Oooool00ol0003oooooooooo`0Vooooo`03o`000?oooooooooo02Gooooo00?o
0000ooooooooool09_ooool00ol0003oooooooooo`0Uooooo`03o`000?oooooooooo02Gooooo00?o
0000ooooooooool09_ooool00ol0003oooooooooo`0Uooooo`03o`000?oooooooooo02Kooooo00?o
0000ooooooooool09Oooool00ol0003oooooooooo`0Vooooo`03o`000?oooooooooo02Gooooo00?o
0000ooooooooool04_ooool002;ooooo00?o0000ooooooooool0Woooool00ol0003oooooooooo`2O
ooooo`03o`000?oooooooooo09oooooo00?o0000ooooooooool0W_ooool00ol0003oooooooooo`2O
ooooo`03o`000?oooooooooo01;ooooo000Rooooo`03o`000?oooooooooo09oooooo00?o0000oooo
ooooool0Woooool00ol0003oooooooooo`2Oooooo`03o`000?oooooooooo09kooooo00?o0000oooo
ooooool0Woooool00ol0003oooooooooo`0Booooo`008_ooool00ol0003oooooooooo`3ooooooooo
oooooooooolnooooo`008_ooool00ol0003oooooooooo`3ooooooooooooooooooolnooooo`008_oo
ool00ol0003oooooooooo`3ooooooooooooooooooolIoooooa7o00005?ooool002;ooooo00?o0000
ooooooooool0oooooooooooooooooooo0OoooolHo`0002Gooooo000Rooooo`03o`000?oooooooooo
0?ooooooooooooo`oooooa3o0000?Oooool002;ooooo00?o0000ooooooooool0ooooooooooooomOo
oooo6Ol0001=ooooo`008_ooool00ol0003oooooooooo`3ooooooooooooo__oooolIo`0006Kooooo
000Rooooo`03o`000?oooooooooo0?oooooooooooon]oooooa7o0000Ooooool002;ooooo00?o0000
ooooooooool0oooooooooooooicooooo4Ol0002@ooooo`008_ooool00ol0003oooooooooo`3ooooo
ooooooooRooooolAo`000:7ooooo000Rooooo`03o`000?oooooooooo0?oooooooooooommooooo`ko
0000/_ooool002;ooooo00?o0000ooooooooool0ooooooooooooog;ooooo2ol00030ooooo`008_oo
ool4o`000?oooooooooooomVooooo`_o0000boooool002;ooooo00?o0000ooooooooool0oooooooo
oooooe_ooooo3?l0003Fooooo`008_ooool00ol0003oooooooooo`3oooooooooooooCoooool<o`00
0>;ooooo000Rooooo`03o`000?oooooooooo0?oooooooooooom4ooooo`_o0000k_ooool002;ooooo
00?o0000ooooooooool0oooooooooooooc[ooooo2_l0003iooooo`008_ooool00ol0003ooooooooo
o`3ooooooooooooo<_ooool8o`000?oooooo1?ooool002;ooooo00?o0000ooooooooool0oooooooo
ooooobWooooo2Ol0003oooooo`cooooo000Rooooo`03o`000?oooooooooo0?oooooooooooolQoooo
o`So0000oooooolEooooo`008_ooool00ol0003oooooooooo`3ooooooooooooo6Oooool8o`000?oo
oooo7Oooool002;ooooo00?o0000ooooooooool0oooooooooooooa3ooooo2Ol0003oooooobGooooo
000Rooooo`03o`000?oooooooooo0?ooooooooooool8ooooo`So0000ooooool^ooooo`008_ooool0
0ol0003oooooooooo`3oooooookooooo2Ol0003oooooocKooooo000Rooooo`03o`000?oooooooooo
0?oooooomoooool7o`000?oooooo?oooool002;ooooo00?o0000ooooooooool0ooooooobooooo`Go
0000oooooom6ooooo`008_ooool00ol0003oooooooooo`3oooooongooooo1Ol0003ooooood_ooooo
000Rooooo`03o`000?oooooooooo0?ooooooioooool6o`000?ooooooD?ooool002;ooooo00?o0000
ooooooooool0oooooooRooooo`Go0000oooooomFooooo`008_ooool00ol0003oooooooooo`3ooooo
omgooooo1Ol0003ooooooe_ooooo000Rooooo`03o`000?oooooooooo0?oooooof?ooool5o`000?oo
ooooH?ooool002;ooooo1?l0003oooooom;ooooo1Ol0003oooooofGooooo000Rooooo`03o`000?oo
oooooooo0?ooooooc_ooool5o`000?ooooooJ_ooool002;ooooo00?o0000ooooooooool0ooooooo9
ooooo`Go0000oooooom_ooooo`008_ooool00ol0003oooooooooo`3oooooolCooooo1Ol0003ooooo
ogCooooo000Rooooo`03o`000?oooooooooo0?oooooo_oooool5o`000?ooooooNOooool002;ooooo
00?o0000ooooooooool0oooooonjooooo`Go0000oooooomnooooo`008_ooool00ol0003ooooooooo
o`3ooooookKooooo1?l0003ooooooh?ooooo000Rooooo`03o`000?oooooooooo0?oooooo/oooool3
o`000?ooooooQoooool002;ooooo00?o0000ooooooooool0oooooon_ooooo`Co0000oooooon:oooo
o`008_ooool00ol0003oooooooooo`3oooooojcooooo0ol0003oooooohkooooo000Rooooo`03o`00
0?oooooooooo0?ooooooZ?ooool4o`000?ooooooTOooool002;ooooo00?o0000ooooooooool0oooo
oonUooooo`?o0000oooooonEooooo`008_ooool00ol0003oooooooooo`3ooooooj7ooooo1?l0003o
oooooiSooooo000Rooooo`03o`000?oooooooooo0?ooooooW_ooool3o`000?ooooooW?ooool002;o
oooo00?o0000ooooooooool0oooooonJooooo`Co0000oooooonOooooo`008_ooool00ol0003ooooo
ooooo`3ooooooiOooooo0ol0003ooooooj?ooooo000Rooooo`03o`000?oooooooooo0?ooooooU?oo
ool3o`000?ooooooY_ooool002;ooooo00?o0000ooooooooool0oooooonAooooo`?o0000oooooonY
ooooo`008_ooool00ol0003oooooooooo`3oooooohkooooo0ol0003oooooojcooooo000Rooooo`Co
0000oooooon:ooooo`?o0000oooooon_ooooo`008_ooool00ol0003oooooooooo`3oooooohSooooo
0ol0003ooooook;ooooo000Rooooo`03o`000?oooooooooo0?ooooooQOooool3o`000?oooooo]Ooo
ool002;ooooo00?o0000ooooooooool0oooooon2ooooo`?o0000oooooonhooooo`008_ooool00ol0
003oooooooooo`3oooooogoooooo0ol0003ooooook_ooooo000Rooooo`03o`000?oooooooooo0?oo
ooooO?ooool3o`000?oooooo__ooool002;ooooo00?o0000ooooooooool0oooooomiooooo`?o0000
ooooooo1ooooo`008_ooool00ol0003oooooooooo`3oooooogKooooo0ol0003oooooolCooooo000R
ooooo`03o`000?oooooooooo0?ooooooM?ooool2o`000?ooooooaoooool002;ooooo00?o0000oooo
ooooool0oooooombooooo`;o0000ooooooo9ooooo`008_ooool00ol0003oooooooooo`3oooooofoo
oooo0ol0003ooooool_ooooo000Rooooo`03o`000?oooooooooo0?ooooooKOooool2o`000?oooooo
c_ooool002;ooooo00?o0000ooooooooool0oooooom[ooooo`;o0000ooooooo@ooooo`008_ooool0
0ol0003oooooooooo`3oooooofWooooo0_l0003oooooom;ooooo000Rooooo`03o`000?oooooooooo
0?ooooooI_ooool3o`000?ooooooe?ooool002;ooooo00?o0000ooooooooool0oooooomTooooo`;o
0000oooooooGooooo`000_ooool2o`0000Cooooo00?o0000ooooooooool00oooool2o`0000;ooooo
1Ol0000;ooooo`03o`000?oooooooooo0?ooooooH_ooool2o`000?oooooofOooool00005ooooool0
003oooooooooool000002?ooool01?l0003oooooooooool00002ooooo`04o`000?ooooooooooo`00
00_ooooo00?o0000ooooooooool0oooooomOooooo`?o0000oooooooKooooo`0000Goooooo`000?oo
ooooooooo`000008ooooo`04o`000?ooooooooooo`0000?ooooo00?o0000ooooooooool02oooool6
o`000?ooooooF_ooool2o`000?oooooog_ooool00005ooooool0003oooooooooool000002?ooool0
1?l0003oooooooooool00004ooooo`03o`000?oooooooooo00[ooooo00?o0000ooooooooool0oooo
oomKooooo`;o0000oooooooPooooo`0000Goooooo`000?ooooooooooo`000008ooooo`06o`000?oo
ooooooooo`000?oooooo00000oooool00ol0003oooooooooo`09ooooo`03o`000?oooooooooo0?oo
ooooFOooool2o`000?ooooooh_ooool00005ooooool0003oooooooooool000002?ooool01_l0003o
ooooooooool0003oooooo`0000?ooooo00?o0000ooooooooool02Oooool00ol0003oooooooooo`3o
oooooeKooooo0ol0003oooooonCooooo0002ooooo`;o00002_ooool2o`0000?ooooo0ol0000<oooo
o`03o`000?oooooooooo0?ooooooE?ooool2o`000?ooooooioooool002;ooooo00?o0000oooooooo
ool0oooooomBooooo`;o0000oooooooYooooo`008_ooool00ol0003oooooooooo`3ooooooe3ooooo
0_l0003oooooon_ooooo000Rooooo`03o`000?oooooooooo0?ooooooCoooool00ol0003ooooooooo
o`3oooooon_ooooo000Rooooo`03o`000?oooooooooo0?ooooooCOooool2o`000?ooooook_ooool0
02;ooooo00?o0000ooooooooool0oooooom;ooooo`;o0000ooooooo`ooooo`008_ooool00ol0003o
ooooooooo`3ooooood[ooooo00?o0000ooooooooool0ooooooo`ooooo`008_ooool00ol0003ooooo
ooooo`3oooooodSooooo0_l0003ooooooo?ooooo000Rooooo`03o`000?oooooooooo0?ooooooA_oo
ool2o`000?oooooomOooool002;ooooo00?o0000ooooooooool0oooooom4ooooo`;o0000ooooooog
ooooo`008_ooool00ol0003oooooooooo`3ooooood?ooooo00?o0000ooooooooool0ooooooogoooo
o`008_ooool00ol0003oooooooooo`3ooooood7ooooo0_l0003ooooooo[ooooo000Rooooo`03o`00
0?oooooooooo0?oooooo?oooool2o`000?ooooooo?ooool002;ooooo00?o0000ooooooooool0oooo
oolnooooo`03o`000?oooooooooo0?ooooooo?ooool002;ooooo00?o0000ooooooooool0ooooooll
ooooo`;o0000ooooooooooooo`008_ooool4o`000?oooooo>Oooool2o`000?ooooooooooool2oooo
o`008_ooool00ol0003oooooooooo`3oooooocSooooo0_l0003ooooooooooooo1?ooool002;ooooo
00?o0000ooooooooool0oooooolgooooo`03o`000?oooooooooo0?ooooooooooool4ooooo`008_oo
ool00ol0003oooooooooo`3oooooocGooooo0_l0003ooooooooooooo1oooool002;ooooo00?o0000
ooooooooool0oooooolcooooo`;o0000ooooooooooooo`Wooooo000Rooooo`03o`000?oooooooooo
0?oooooo<_ooool00ol0003oooooooooo`3ooooooooooooo2Oooool002;ooooo00?o0000oooooooo
ool0ooooool`ooooo`;o0000ooooooooooooo`cooooo000Rooooo`03o`000?oooooooooo0?oooooo
;_ooool2o`000?ooooooooooool>ooooo`008_ooool00ol0003oooooooooo`3oooooobgooooo00?o
0000ooooooooool0ooooooooooooo`kooooo000Rooooo`03o`000?oooooooooo0?oooooo;?ooool0
0ol0003oooooooooo`3ooooooooooooo3oooool002;ooooo00?o0000ooooooooool0oooooolZoooo
o`;o0000oooooooooooooa;ooooo000Rooooo`03o`000?oooooooooo0?oooooo:Oooool00ol0003o
ooooooooo`3ooooooooooooo4_ooool002;ooooo00?o0000ooooooooool0oooooolXooooo`03o`00
0?oooooooooo0?oooooooooooolCooooo`008_ooool00ol0003oooooooooo`3oooooobKooooo0_l0
003ooooooooooooo5_ooool002;ooooo00?o0000ooooooooool0oooooolUooooo`03o`000?oooooo
oooo0?oooooooooooolFooooo`008_ooool00ol0003oooooooooo`3oooooobCooooo00?o0000oooo
ooooool0oooooooooooooaOooooo000Rooooo`03o`000?oooooooooo0?oooooo8_ooool2o`000?oo
oooooooooolJooooo`008_ooool00ol0003oooooooooo`3oooooob7ooooo00?o0000ooooooooool0
oooooooooooooa[ooooo000Rooooo`03o`000?oooooooooo0?oooooo8?ooool00ol0003ooooooooo
o`3ooooooooooooo6oooool002;ooooo1?l0003ooooooagooooo0_l0003ooooooooooooo7_ooool0
02;ooooo00?o0000ooooooooool0oooooolMooooo`03o`000?oooooooooo0?oooooooooooolNoooo
o`008_ooool00ol0003oooooooooo`3ooooooacooooo00?o0000ooooooooool0oooooooooooooaoo
oooo000Rooooo`03o`000?oooooooooo0?oooooo6oooool00ol0003oooooooooo`3ooooooooooooo
8?ooool002;ooooo00?o0000ooooooooool0oooooolIooooo`;o0000ooooooooooooob?ooooo000R
ooooo`03o`000?oooooooooo0?oooooo6?ooool00ol0003oooooooooo`3ooooooooooooo8oooool0
02;ooooo00?o0000ooooooooool0oooooolGooooo`03o`000?oooooooooo0?oooooooooooolToooo
o`008_ooool00ol0003oooooooooo`3ooooooaGooooo0_l0003ooooooooooooo9oooool002;ooooo
00?o0000ooooooooool0oooooolDooooo`03o`000?oooooooooo0?oooooooooooolWooooo`008_oo
ool00ol0003oooooooooo`3ooooooa?ooooo00?o0000ooooooooool0ooooooooooooobSooooo000R
ooooo`03o`000?oooooooooo0?oooooo4Oooool2o`000?ooooooooooool[ooooo`008_ooool00ol0
003oooooooooo`3ooooooa3ooooo00?o0000ooooooooool0ooooooooooooob_ooooo000Rooooo`03
o`000?oooooooooo0?oooooo3oooool00ol0003oooooooooo`3ooooooooooooo;?ooool002;ooooo
00?o0000ooooooooool0ooooool=ooooo`;o0000oooooooooooooboooooo000Rooooo`03o`000?oo
oooooooo0?oooooo3?ooool00ol0003oooooooooo`3ooooooooooooo;oooool002;ooooo00?o0000
ooooooooool0ooooool;ooooo`03o`000?oooooooooo0?ooooooooooool`ooooo`008_ooool00ol0
003oooooooooo`3oooooo`[ooooo00?o0000ooooooooool0oooooooooooooc7ooooo000Rooooo`03
o`000?oooooooooo0?oooooo2Oooool00ol0003oooooooooo`3ooooooooooooo<_ooool002;ooooo
00?o0000ooooooooool0ooooool8ooooo`03o`000?oooooooooo0?oooooooooooolcooooo`008_oo
ool4o`000?oooooo1_ooool00ol0003oooooooooo`3ooooooooooooo=?ooool002;ooooo00?o0000
ooooooooool0ooooool6ooooo`03o`000?oooooooooo0?ooooooooooooleooooo`008_ooool00ol0
003oooooooooo`3oooooo`Gooooo00?o0000ooooooooool0ooooooooooooocKooooo000Rooooo`03
o`000?oooooooooo0?oooooo1?ooool00ol0003oooooooooo`3ooooooooooooo=oooool002;ooooo
00?o0000ooooooooool0ooooool3ooooo`03o`000?oooooooooo0?oooooooooooolhooooo`008_oo
ool00ol0003oooooooooo`3oooooo`;ooooo00?o0000ooooooooool0ooooooooooooocWooooo000R
ooooo`03o`000?oooooooooo0?oooooo0Oooool00ol0003oooooooooo`3ooooooooooooo>_ooool0
02;ooooo00?o0000ooooooooool0ooooool00ol0003oooooooooo`3ooooooooooooo>oooool002;o
oooo00?o0000ooooooooool0o_ooool00ol0003oooooooooo`3ooooooooooooo??ooool002;ooooo
00?o0000ooooooooool0oOooool00ol0003oooooooooo`3ooooooooooooo?Oooool002;ooooo00?o
0000ooooooooool0o?ooool00ol0003oooooooooo`3ooooooooooooo?_ooool002;ooooo00?o0000
ooooooooool0noooool00ol0003oooooooooo`3ooooooooooooo?oooool002;ooooo00?o0000oooo
ooooool0n_ooool00ol0003oooooooooo`3ooooooooooooo@?ooool002;ooooo00?o0000oooooooo
ool0nOooool00ol0003oooooooooo`3ooooooooooooo@Oooool002;ooooo00?o0000ooooooooool0
n?ooool00ol0003oooooooooo`3ooooooooooooo@_ooool002;ooooo00?o0000ooooooooool0mooo
ool00ol0003oooooooooo`3ooooooooooooo@oooool000;ooooo0_l00004ooooo`03o`000?oooooo
oooo00?ooooo0_l00004ooooo`?o00002oooool00ol0003oooooooooo`3fooooo`03o`000?oooooo
oooo0?oooooooooooom4ooooo`0000Goooooo`000?ooooooooooo`000008ooooo`04o`000?oooooo
ooooo`0000Cooooo00?o0000ooooooooool02_ooool00ol0003oooooooooo`3eooooo`03o`000?oo
oooooooo0?oooooooooooom5ooooo`0000Goooooo`000?ooooooooooo`000008ooooo`05o`000?oo
ooooooooo`000?ooool01Ol0000;ooooo`Ko0000lOooool00ol0003oooooooooo`3ooooooooooooo
A_ooool00005ooooool0003oooooooooool000002?ooool01_l0003oooooooooool0003oooooo`00
00;ooooo00?o0000ooooooooool02_ooool00ol0003oooooooooo`3cooooo`03o`000?oooooooooo
0?oooooooooooom7ooooo`0000Goooooo`000?ooooooooooo`000008ooooo`04o`000?oooooooooo
o`0000;ooooo00?o0000ooooool000003?ooool00ol0003oooooooooo`3booooo`03o`000?oooooo
oooo0?oooooooooooom8ooooo`0000Goooooo`000?ooooooooooo`000008ooooo`04o`000?oooooo
ooooo`0000?ooooo0_l0000<ooooo`03o`000?oooooooooo0?7ooooo00?o0000ooooooooool0oooo
ooooooooodWooooo0002ooooo`;o00002_ooool2o`0000Gooooo00?o0000ooooooooool02_ooool0
0ol0003oooooooooo`3`ooooo`03o`000?oooooooooo0?oooooooooooom:ooooo`008_ooool00ol0
003oooooooooo`3_ooooo`03o`000?oooooooooo0?oooooooooooom;ooooo`008_ooool00ol0003o
ooooooooo`3^ooooo`03o`000?oooooooooo0?oooooooooooom<ooooo`008_ooool00ol0003ooooo
ooooo`3]ooooo`03o`000?oooooooooo0?oooooooooooom=ooooo`008_ooool00ol0003ooooooooo
o`3/ooooo`03o`000?oooooooooo0?oooooooooooom>ooooo`008_ooool00ol0003oooooooooo`3[
ooooo`03o`000?oooooooooo0?oooooooooooom?ooooo`008_ooool00ol0003oooooooooo`3[oooo
o`03o`000?oooooooooo0?oooooooooooom?ooooo`008_ooool00ol0003oooooooooo`3Zooooo`03
o`000?oooooooooo0?oooooooooooom@ooooo`008_ooool00ol0003oooooooooo`3Yooooo`03o`00
0?oooooooooo0?oooooooooooomAooooo`008_ooool00ol0003oooooooooo`3Xooooo`03o`000?oo
oooooooo0?oooooooooooomBooooo`008_ooool00ol0003oooooooooo`3Wooooo`03o`000?oooooo
oooo0?oooooooooooomCooooo`008_ooool00ol0003oooooooooo`3Vooooo`03o`000?oooooooooo
0?oooooooooooomDooooo`008_ooool00ol0003oooooooooo`3Vooooo`03o`000?oooooooooo0?oo
oooooooooomDooooo`008_ooool00ol0003oooooooooo`3Uooooo`03o`000?oooooooooo0?oooooo
oooooomEooooo`008_ooool00ol0003oooooooooo`3Tooooo`03o`000?oooooooooo0?oooooooooo
oomFooooo`008_ooool4o`000>;ooooo00?o0000ooooooooool0oooooooooooooeOooooo000Roooo
o`03o`000?oooooooooo0>;ooooo00?o0000ooooooooool0oooooooooooooeSooooo000Rooooo`03
o`000?oooooooooo0>;ooooo00?o0000ooooooooool0oooooooooooooeSooooo000Rooooo`03o`00
0?oooooooooo0>7ooooo00?o0000ooooooooool0oooooooooooooeWooooo000Rooooo`03o`000?oo
oooooooo0>3ooooo00?o0000ooooooooool0oooooooooooooe[ooooo000Rooooo`03o`000?oooooo
oooo0=oooooo00?o0000ooooooooool0oooooooooooooe_ooooo000Rooooo`03o`000?oooooooooo
0=kooooo00?o0000ooooooooool0oooooooooooooecooooo000Rooooo`03o`000?oooooooooo0=go
oooo00?o0000ooooooooool0oooooooooooooegooooo000Rooooo`03o`000?oooooooooo0=gooooo
00?o0000ooooooooool0oooooooooooooegooooo000Rooooo`03o`000?oooooooooo0=cooooo00?o
0000ooooooooool0oooooooooooooekooooo000Rooooo`03o`000?oooooooooo0=_ooooo00?o0000
ooooooooool0oooooooooooooeoooooo000Rooooo`03o`000?oooooooooo0=[ooooo00?o0000oooo
ooooool0ooooooooooooof3ooooo000Rooooo`03o`000?oooooooooo0=Wooooo00?o0000oooooooo
ool0ooooooooooooof7ooooo000Rooooo`03o`000?oooooooooo0=Sooooo00?o0000ooooooooool0
ooooooooooooof;ooooo000Rooooo`03o`000?oooooooooo0=Sooooo00?o0000ooooooooool0oooo
ooooooooof;ooooo000Rooooo`03o`000?oooooooooo0=Oooooo00?o0000ooooooooool0oooooooo
ooooof?ooooo000Rooooo`03o`000?oooooooooo0=Kooooo00?o0000ooooooooool0oooooooooooo
ofCooooo000Rooooo`03o`000?oooooooooo0=Gooooo00?o0000ooooooooool0ooooooooooooofGo
oooo000Rooooo`03o`000?oooooooooo0=Cooooo00?o0000ooooooooool0ooooooooooooofKooooo
000Rooooo`Co0000d_ooool00ol0003oooooooooo`3oooooooooooooIoooool002;ooooo00?o0000
ooooooooool0doooool00ol0003oooooooooo`3oooooooooooooIoooool002;ooooo00?o0000oooo
ooooool0d_ooool00ol0003oooooooooo`3oooooooooooooJ?ooool002;ooooo00?o0000oooooooo
ool0dOooool00ol0003oooooooooo`3oooooooooooooJOooool002;ooooo00?o0000ooooooooool0
d?ooool00ol0003oooooooooo`3oooooooooooooJ_ooool002;ooooo00?o0000ooooooooool0cooo
ool00ol0003oooooooooo`3oooooooooooooJoooool002;ooooo00?o0000ooooooooool0coooool0
0ol0003oooooooooo`3oooooooooooooJoooool002;ooooo00?o0000ooooooooool0c_ooool00ol0
003oooooooooo`3oooooooooooooK?ooool002;ooooo00?o0000ooooooooool0cOooool00ol0003o
ooooooooo`3oooooooooooooKOooool002;ooooo00?o0000ooooooooool0c?ooool00ol0003ooooo
ooooo`3oooooooooooooK_ooool002;ooooo00?o0000ooooooooool0boooool00ol0003ooooooooo
o`3oooooooooooooKoooool002;ooooo00?o0000ooooooooool0b_ooool00ol0003oooooooooo`3o
ooooooooooooL?ooool002;ooooo00?o0000ooooooooool0b_ooool00ol0003oooooooooo`3ooooo
ooooooooL?ooool002;ooooo00?o0000ooooooooool0bOooool00ol0003oooooooooo`3ooooooooo
ooooLOooool002;ooooo00?o0000ooooooooool0b?ooool00ol0003oooooooooo`3ooooooooooooo
L_ooool002;ooooo00?o0000ooooooooool0b?ooool00ol0003oooooooooo`3oooooooooooooL_oo
ool002;ooooo00?o0000ooooooooool0aoooool00ol0003oooooooooo`3oooooooooooooLoooool0
02;ooooo00?o0000ooooooooool0a_ooool00ol0003oooooooooo`3oooooooooooooM?ooool002;o
oooo00?o0000ooooooooool0a_ooool00ol0003oooooooooo`3oooooooooooooM?ooool002;ooooo
1?l00034ooooo`03o`000?oooooooooo0?oooooooooooomeooooo`008_ooool00ol0003ooooooooo
o`34ooooo`03o`000?oooooooooo0?oooooooooooomfooooo`008_ooool00ol0003oooooooooo`34
ooooo`03o`000?oooooooooo0?oooooooooooomfooooo`008_ooool00ol0003oooooooooo`33oooo
o`03o`000?oooooooooo0?oooooooooooomgooooo`008_ooool00ol0003oooooooooo`33ooooo`03
o`000?oooooooooo0?oooooooooooomgooooo`008_ooool00ol0003oooooooooo`32ooooo`03o`00
0?oooooooooo0?oooooooooooomhooooo`008_ooool00ol0003oooooooooo`31ooooo`03o`000?oo
oooooooo0?oooooooooooomiooooo`008_ooool00ol0003oooooooooo`31ooooo`03o`000?oooooo
oooo0?oooooooooooomiooooo`008_ooool00ol0003oooooooooo`30ooooo`03o`000?oooooooooo
0?oooooooooooomjooooo`008_ooool00ol0003oooooooooo`2oooooo`03o`000?oooooooooo0?oo
oooooooooomkooooo`008_ooool00ol0003oooooooooo`2oooooo`03o`000?oooooooooo0?oooooo
oooooomkooooo`008_ooool00ol0003oooooooooo`2nooooo`03o`000?oooooooooo0?oooooooooo
oomlooooo`008_ooool00ol0003oooooooooo`2mooooo`03o`000?oooooooooo0?oooooooooooomm
ooooo`008_ooool00ol0003oooooooooo`2mooooo`03o`000?oooooooooo0?oooooooooooommoooo
o`008_ooool00ol0003oooooooooo`2looooo`03o`000?oooooooooo0?oooooooooooomnooooo`00
8_ooool00ol0003oooooooooo`2kooooo`03o`000?oooooooooo0?oooooooooooomoooooo`000_oo
ool2o`0000Cooooo00?o0000ooooooooool00oooool2o`0000?ooooo0ol0000<ooooo`03o`000?oo
oooooooo0;_ooooo00?o0000ooooooooool0ooooooooooooogoooooo00001Ooooooo0000oooooooo
oooo000000Sooooo00Ko0000oooooooooooo0000ooooool00003ooooo`03o`000?oooooooooo00Wo
oooo00?o0000ooooooooool0^_ooool00ol0003oooooooooo`3oooooooooooooP?ooool00005oooo
ool0003oooooooooool000002?ooool01_l0003oooooooooool0003oooooo`0000?ooooo00?o0000
ooooooooool02Oooool6o`000;Kooooo00?o0000ooooooooool0oooooooooooooh7ooooo00001Ooo
oooo0000oooooooooooo000000Sooooo00Go0000oooooooooooo0000ooooo`04o`0000cooooo00?o
0000ooooooooool0^Oooool00ol0003oooooooooo`3oooooooooooooPOooool00005ooooool0003o
ooooooooool000002?ooool01_l0003oooooooooool0003oooooo`0000oooooo00?o0000oooooooo
ool0^?ooool00ol0003oooooooooo`3oooooooooooooP_ooool00005ooooool0003oooooooooool0
00002?ooool01?l0003oooooooooool00002ooooo`03o`000?oooooooooo00cooooo00?o0000oooo
ooooool0^?ooool00ol0003oooooooooo`3oooooooooooooP_ooool000;ooooo0_l0000:ooooo`;o
00001?ooool2o`0000cooooo00?o0000ooooooooool0]oooool00ol0003oooooooooo`3ooooooooo
ooooPoooool002;ooooo00?o0000ooooooooool0]_ooool00ol0003oooooooooo`3ooooooooooooo
Q?ooool002;ooooo00?o0000ooooooooool0]_ooool00ol0003oooooooooo`3oooooooooooooQ?oo
ool002;ooooo00?o0000ooooooooool0]Oooool00ol0003oooooooooo`3oooooooooooooQOooool0
02;ooooo00?o0000ooooooooool0]?ooool00ol0003oooooooooo`3oooooooooooooQ_ooool002;o
oooo00?o0000ooooooooool0]?ooool00ol0003oooooooooo`3oooooooooooooQ_ooool002;ooooo
00?o0000ooooooooool0/oooool00ol0003oooooooooo`3oooooooooooooQoooool002;ooooo00?o
0000ooooooooool0/_ooool00ol0003oooooooooo`3oooooooooooooR?ooool002;ooooo00?o0000
ooooooooool0/_ooool00ol0003oooooooooo`3oooooooooooooR?ooool002;ooooo00?o0000oooo
ooooool0/Oooool00ol0003oooooooooo`3oooooooooooooROooool002;ooooo00?o0000oooooooo
ool0/?ooool00ol0003oooooooooo`3oooooooooooooR_ooool002;ooooo00?o0000ooooooooool0
/?ooool00ol0003oooooooooo`3oooooooooooooR_ooool002;ooooo00?o0000ooooooooool0[ooo
ool00ol0003oooooooooo`3oooooooooooooRoooool002;ooooo00?o0000ooooooooool0[_ooool0
0ol0003oooooooooo`3oooooooooooooS?ooool002;ooooo00?o0000ooooooooool0[_ooool00ol0
003oooooooooo`3oooooooooooooS?ooool002;ooooo1?l0002/ooooo`03o`000?oooooooooo0?oo
oooooooooon=ooooo`008_ooool00ol0003oooooooooo`2]ooooo`03o`000?oooooooooo0?oooooo
oooooon=ooooo`008_ooool00ol0003oooooooooo`2/ooooo`03o`000?oooooooooo0?oooooooooo
oon>ooooo`008_ooool00ol0003oooooooooo`2[ooooo`03o`000?oooooooooo0?oooooooooooon?
ooooo`008_ooool00ol0003oooooooooo`2[ooooo`03o`000?oooooooooo0?oooooooooooon?oooo
o`008_ooool00ol0003oooooooooo`2Zooooo`03o`000?oooooooooo0?oooooooooooon@ooooo`00
8_ooool00ol0003oooooooooo`2Yooooo`03o`000?oooooooooo0?oooooooooooonAooooo`008_oo
ool00ol0003oooooooooo`2Yooooo`03o`000?oooooooooo0?oooooooooooonAooooo`008_ooool0
0ol0003oooooooooo`2Xooooo`03o`000?oooooooooo0?oooooooooooonBooooo`008_ooool00ol0
003oooooooooo`2Xooooo`03o`000?oooooooooo0?oooooooooooonBooooo`008_ooool00ol0003o
ooooooooo`2Wooooo`03o`000?oooooooooo0?oooooooooooonCooooo`008_ooool00ol0003ooooo
ooooo`2Vooooo`03o`000?oooooooooo0?oooooooooooonDooooo`008_ooool00ol0003ooooooooo
o`2Vooooo`03o`000?oooooooooo0?oooooooooooonDooooo`008_ooool00ol0003oooooooooo`2U
ooooo`03o`000?oooooooooo0?oooooooooooonEooooo`008_ooool00ol0003oooooooooo`2Uoooo
o`03o`000?oooooooooo0?oooooooooooonEooooo`008_ooool00ol0003oooooooooo`2Tooooo`03
o`000?oooooooooo0?oooooooooooonFooooo`008_ooool00ol0003oooooooooo`2Tooooo`03o`00
0?oooooooooo0?oooooooooooonFooooo`008_ooool00ol0003oooooooooo`2Sooooo`03o`000?oo
oooooooo0?oooooooooooonGooooo`008_ooool00ol0003oooooooooo`2Sooooo`03o`000?oooooo
oooo0?oooooooooooonGooooo`008_ooool4o`000:7ooooo00?o0000ooooooooool0oooooooooooo
oiSooooo000Rooooo`03o`000?oooooooooo0:7ooooo00?o0000ooooooooool0oooooooooooooiWo
oooo000Rooooo`03o`000?oooooooooo0:7ooooo00?o0000ooooooooool0oooooooooooooiWooooo
000Rooooo`03o`000?oooooooooo0:3ooooo00?o0000ooooooooool0oooooooooooooi[ooooo000R
ooooo`03o`000?oooooooooo0:3ooooo00?o0000ooooooooool0oooooooooooooi[ooooo000Roooo
o`03o`000?oooooooooo09oooooo00?o0000ooooooooool0oooooooooooooi_ooooo000Rooooo`03
o`000?oooooooooo09oooooo00?o0000ooooooooool0oooooooooooooi_ooooo000Rooooo`03o`00
0?oooooooooo09kooooo00?o0000ooooooooool0oooooooooooooicooooo000Rooooo`03o`000?oo
oooooooo09kooooo00?o0000ooooooooool0oooooooooooooicooooo000Rooooo`03o`000?oooooo
oooo09gooooo00?o0000ooooooooool0oooooooooooooigooooo000Rooooo`03o`000?oooooooooo
09cooooo00?o0000ooooooooool0oooooooooooooikooooo000Rooooo`03o`000?oooooooooo09co
oooo00?o0000ooooooooool0oooooooooooooikooooo000Rooooo`03o`000?oooooooooo09_ooooo
00?o0000ooooooooool0oooooooooooooioooooo000Rooooo`03o`000?oooooooooo09_ooooo00?o
0000ooooooooool0oooooooooooooioooooo000Rooooo`03o`000?oooooooooo09[ooooo00?o0000
ooooooooool0oooooooooooooj3ooooo000Rooooo`03o`000?oooooooooo09[ooooo00?o0000oooo
ooooool0oooooooooooooj3ooooo000Rooooo`03o`000?oooooooooo09Wooooo00?o0000oooooooo
ool0oooooooooooooj7ooooo000Rooooo`03o`000?oooooooooo09Wooooo00?o0000ooooooooool0
oooooooooooooj7ooooo000Rooooo`03o`000?oooooooooo09Sooooo00?o0000ooooooooool0oooo
oooooooooj;ooooo000Rooooo`Co0000U_ooool00ol0003oooooooooo`3oooooooooooooXoooool0
02;ooooo00?o0000ooooooooool0Uoooool00ol0003oooooooooo`3oooooooooooooXoooool002;o
oooo00?o0000ooooooooool0U_ooool00ol0003oooooooooo`3oooooooooooooY?ooool002;ooooo
00?o0000ooooooooool0U_ooool00ol0003oooooooooo`3oooooooooooooY?ooool002;ooooo00?o
0000ooooooooool0UOooool00ol0003oooooooooo`3oooooooooooooYOooool002;ooooo00?o0000
ooooooooool0UOooool00ol0003oooooooooo`3oooooooooooooYOooool002;ooooo00?o0000oooo
ooooool0U?ooool00ol0003oooooooooo`3oooooooooooooY_ooool002;ooooo00?o0000oooooooo
ool0U?ooool00ol0003oooooooooo`3oooooooooooooY_ooool002;ooooo00?o0000ooooooooool0
Toooool00ol0003oooooooooo`3oooooooooooooYoooool002;ooooo00?o0000ooooooooool0T_oo
ool00ol0003oooooooooo`3oooooooooooooZ?ooool002;ooooo00?o0000ooooooooool0T_ooool0
0ol0003oooooooooo`3oooooooooooooZ?ooool002;ooooo00?o0000ooooooooool0TOooool00ol0
003oooooooooo`3oooooooooooooZOooool002;ooooo00?o0000ooooooooool0TOooool00ol0003o
ooooooooo`3oooooooooooooZOooool002;ooooo00?o0000ooooooooool0T?ooool00ol0003ooooo
ooooo`3oooooooooooooZ_ooool002;ooooo00?o0000ooooooooool0T?ooool00ol0003ooooooooo
o`3oooooooooooooZ_ooool002;ooooo00?o0000ooooooooool0Soooool00ol0003oooooooooo`3o
ooooooooooooZoooool000;ooooo0_l00004ooooo`03o`000?oooooooooo00?ooooo0_l00003oooo
o`?o00003?ooool00ol0003oooooooooo`2?ooooo`03o`000?oooooooooo0?oooooooooooon[oooo
o`0000Goooooo`000?ooooooooooo`000008ooooo`06o`000?ooooooooooo`000?oooooo00000ooo
ool00ol0003oooooooooo`09ooooo`03o`000?oooooooooo08kooooo00?o0000ooooooooool0oooo
ooooooooojcooooo00001Ooooooo0000oooooooooooo000000Sooooo00Ko0000oooooooooooo0000
ooooool00003ooooo`03o`000?oooooooooo00Wooooo1_l0002:ooooo`03o`000?oooooooooo0?oo
oooooooooon]ooooo`0000Goooooo`000?ooooooooooo`000008ooooo`04o`000?ooooooooooo`00
00;ooooo0ol0000<ooooo`03o`000?oooooooooo08gooooo00?o0000ooooooooool0oooooooooooo
ojgooooo00001Ooooooo0000oooooooooooo000000Sooooo00Ko0000oooooooooooo0000ooooool0
0003ooooo`03o`000?oooooooooo00Wooooo00?o0000ooooooooool0S?ooool00ol0003ooooooooo
o`3ooooooooooooo[_ooool00005ooooool0003oooooooooool000002?ooool01_l0003ooooooooo
ool0003oooooo`0000?ooooo00?o0000ooooooooool02Oooool00ol0003oooooooooo`2<ooooo`03
o`000?oooooooooo0?oooooooooooon^ooooo`000_ooool2o`0000[ooooo0_l00003ooooo`?o0000
3?ooool00ol0003oooooooooo`2;ooooo`03o`000?oooooooooo0?oooooooooooon_ooooo`008_oo
ool00ol0003oooooooooo`2;ooooo`03o`000?oooooooooo0?oooooooooooon_ooooo`008_ooool0
0ol0003oooooooooo`2:ooooo`03o`000?oooooooooo0?oooooooooooon`ooooo`008_ooool00ol0
003oooooooooo`2:ooooo`03o`000?oooooooooo0?oooooooooooon`ooooo`008_ooool00ol0003o
ooooooooo`29ooooo`03o`000?oooooooooo0?oooooooooooonaooooo`008_ooool00ol0003ooooo
ooooo`28ooooo`03o`000?oooooooooo0?oooooooooooonbooooo`008_ooool00ol0003ooooooooo
o`28ooooo`03o`000?oooooooooo0?oooooooooooonbooooo`008_ooool00ol0003oooooooooo`27
ooooo`03o`000?oooooooooo0?ooooooooooooncooooo`008_ooool00ol0003oooooooooo`27oooo
o`03o`000?oooooooooo0?ooooooooooooncooooo`008_ooool00ol0003oooooooooo`26ooooo`03
o`000?oooooooooo0?oooooooooooondooooo`008_ooool00ol0003oooooooooo`26ooooo`03o`00
0?oooooooooo0?oooooooooooondooooo`008_ooool00ol0003oooooooooo`25ooooo`03o`000?oo
oooooooo0?ooooooooooooneooooo`008_ooool00ol0003oooooooooo`25ooooo`03o`000?oooooo
oooo0?ooooooooooooneooooo`008_ooool00ol0003oooooooooo`24ooooo`03o`000?oooooooooo
0?oooooooooooonfooooo`008_ooool00ol0003oooooooooo`24ooooo`03o`000?oooooooooo0?oo
oooooooooonfooooo`008_ooool4o`0008;ooooo00?o0000ooooooooool0oooooooooooookOooooo
000Rooooo`03o`000?oooooooooo08?ooooo00?o0000ooooooooool0oooooooooooookOooooo000R
ooooo`03o`000?oooooooooo08;ooooo00?o0000ooooooooool0oooooooooooookSooooo000Roooo
o`03o`000?oooooooooo08;ooooo00?o0000ooooooooool0oooooooooooookSooooo000Rooooo`03
o`000?oooooooooo087ooooo00?o0000ooooooooool0oooooooooooookWooooo000Rooooo`03o`00
0?oooooooooo083ooooo00?o0000ooooooooool0oooooooooooook[ooooo000Rooooo`03o`000?oo
oooooooo083ooooo00?o0000ooooooooool0oooooooooooook[ooooo000Rooooo`03o`000?oooooo
oooo07oooooo00?o0000ooooooooool0oooooooooooook_ooooo000Rooooo`03o`000?oooooooooo
07oooooo00?o0000ooooooooool0oooooooooooook_ooooo000Rooooo`03o`000?oooooooooo07ko
oooo00?o0000ooooooooool0oooooooooooookcooooo000Rooooo`03o`000?oooooooooo07kooooo
00?o0000ooooooooool0oooooooooooookcooooo000Rooooo`03o`000?oooooooooo07gooooo00?o
0000ooooooooool0oooooooooooookgooooo000Rooooo`03o`000?oooooooooo07gooooo00?o0000
ooooooooool0oooooooooooookgooooo000Rooooo`03o`000?oooooooooo07cooooo00?o0000oooo
ooooool0oooooooooooookkooooo000Rooooo`03o`000?oooooooooo07cooooo00?o0000oooooooo
ool0oooooooooooookkooooo000Rooooo`03o`000?oooooooooo07_ooooo00?o0000ooooooooool0
oooooooooooookoooooo000Rooooo`03o`000?oooooooooo07_ooooo00?o0000ooooooooool0oooo
oooooooookoooooo000Rooooo`03o`000?oooooooooo07[ooooo00?o0000ooooooooool0oooooooo
oooool3ooooo000Rooooo`03o`000?oooooooooo07[ooooo00?o0000ooooooooool0oooooooooooo
ol3ooooo000Rooooo`Co0000N?ooool00ol0003oooooooooo`3ooooooooooooo`Oooool002;ooooo
00?o0000ooooooooool0NOooool00ol0003oooooooooo`3ooooooooooooo`Oooool002;ooooo00?o
0000ooooooooool0N?ooool00ol0003oooooooooo`3ooooooooooooo`_ooool002;ooooo00?o0000
ooooooooool0N?ooool00ol0003oooooooooo`3ooooooooooooo`_ooool002;ooooo00?o0000oooo
ooooool0Moooool00ol0003oooooooooo`3ooooooooooooo`oooool002;ooooo00?o0000oooooooo
ool0Moooool00ol0003oooooooooo`3ooooooooooooo`oooool002;ooooo00?o0000ooooooooool0
M_ooool00ol0003oooooooooo`3oooooooooooooa?ooool002;ooooo00?o0000ooooooooool0MOoo
ool00ol0003oooooooooo`3oooooooooooooaOooool002;ooooo00?o0000ooooooooool0MOooool0
0ol0003oooooooooo`3oooooooooooooaOooool002;ooooo00?o0000ooooooooool0M?ooool00ol0
003oooooooooo`3oooooooooooooa_ooool002;ooooo00?o0000ooooooooool0M?ooool00ol0003o
ooooooooo`3oooooooooooooa_ooool002;ooooo00?o0000ooooooooool0Loooool00ol0003ooooo
ooooo`3oooooooooooooaoooool002;ooooo00?o0000ooooooooool0Loooool00ol0003ooooooooo
o`3oooooooooooooaoooool002;ooooo00?o0000ooooooooool0L_ooool00ol0003oooooooooo`3o
oooooooooooob?ooool002;ooooo00?o0000ooooooooool0L_ooool00ol0003oooooooooo`3ooooo
oooooooob?ooool002;ooooo00?o0000ooooooooool0LOooool00ol0003oooooooooo`3ooooooooo
oooobOooool002;ooooo00?o0000ooooooooool0LOooool00ol0003oooooooooo`3ooooooooooooo
bOooool002;ooooo00?o0000ooooooooool0L?ooool00ol0003oooooooooo`3ooooooooooooob_oo
ool002;ooooo00?o0000ooooooooool0L?ooool00ol0003oooooooooo`3ooooooooooooob_ooool0
02;ooooo1?l0001^ooooo`03o`000?oooooooooo0?ooooooooooooo;ooooo`008_ooool00ol0003o
ooooooooo`1_ooooo`03o`000?oooooooooo0?ooooooooooooo;ooooo`008_ooool00ol0003ooooo
ooooo`1^ooooo`03o`000?oooooooooo0?ooooooooooooo<ooooo`008_ooool00ol0003ooooooooo
o`1^ooooo`03o`000?oooooooooo0?ooooooooooooo<ooooo`008_ooool00ol0003oooooooooo`1]
ooooo`03o`000?oooooooooo0?ooooooooooooo=ooooo`008_ooool00ol0003oooooooooo`1]oooo
o`03o`000?oooooooooo0?ooooooooooooo=ooooo`008_ooool00ol0003oooooooooo`1/ooooo`03
o`000?oooooooooo0?ooooooooooooo>ooooo`008_ooool00ol0003oooooooooo`1/ooooo`03o`00
0?oooooooooo0?ooooooooooooo>ooooo`008_ooool00ol0003oooooooooo`1[ooooo`03o`000?oo
oooooooo0?ooooooooooooo?ooooo`008_ooool00ol0003oooooooooo`1Zooooo`03o`000?oooooo
oooo0?ooooooooooooo@ooooo`008_ooool00ol0003oooooooooo`1Zooooo`03o`000?oooooooooo
0?ooooooooooooo@ooooo`008_ooool00ol0003oooooooooo`1Yooooo`03o`000?oooooooooo0?oo
oooooooooooAooooo`008_ooool00ol0003oooooooooo`1Yooooo`03o`000?oooooooooo0?oooooo
oooooooAooooo`008_ooool00ol0003oooooooooo`1Xooooo`03o`000?oooooooooo0?oooooooooo
oooBooooo`008_ooool00ol0003oooooooooo`1Xooooo`03o`000?oooooooooo0?oooooooooooooB
ooooo`008_ooool00ol0003oooooooooo`1Wooooo`03o`000?oooooooooo0?oooooooooooooCoooo
o`002?ooool2o`0000Cooooo00?o0000ooooooooool00_ooool3o`0000cooooo00?o0000oooooooo
ool0Ioooool00ol0003oooooooooo`3ooooooooooooodoooool000Oooooo00Co0000oooooooooooo
00002Oooool00ol0003oooooooooo`0;ooooo`03o`000?oooooooooo06Kooooo00?o0000oooooooo
ool0ooooooooooooomCooooo0007ooooo`04o`000?ooooooooooo`0000Wooooo00?o0000oooooooo
ool02oooool6o`0006?ooooo00?o0000ooooooooool0ooooooooooooomCooooo0007ooooo`04o`00
0?ooooooooooo`0000Wooooo00?o0000ooooooooool02oooool00ol0003oooooooooo`1Uooooo`03
o`000?oooooooooo0?oooooooooooooEooooo`001oooool01?l0003oooooooooool00009ooooo`03
o`000?oooooooooo00_ooooo00?o0000ooooooooool0IOooool00ol0003oooooooooo`3ooooooooo
ooooeOooool000Oooooo00Co0000oooooooooooo00002?ooool2o`0000gooooo00?o0000oooooooo
ool0I?ooool00ol0003oooooooooo`3oooooooooooooe_ooool000Sooooo0_l0000:ooooo`03o`00
0?oooooooooo00_ooooo00?o0000ooooooooool0I?ooool00ol0003oooooooooo`3ooooooooooooo
e_ooool002;ooooo00?o0000ooooooooool0Hoooool00ol0003oooooooooo`3oooooooooooooeooo
ool002;ooooo00?o0000ooooooooool0H_ooool00ol0003oooooooooo`3ooooooooooooof?ooool0
02;ooooo00?o0000ooooooooool0H_ooool00ol0003oooooooooo`3ooooooooooooof?ooool002;o
oooo00?o0000ooooooooool0HOooool00ol0003oooooooooo`3ooooooooooooofOooool002;ooooo
00?o0000ooooooooool0HOooool00ol0003oooooooooo`3ooooooooooooofOooool002;ooooo00?o
0000ooooooooool0H?ooool00ol0003oooooooooo`3ooooooooooooof_ooool002;ooooo00?o0000
ooooooooool0H?ooool00ol0003oooooooooo`3ooooooooooooof_ooool002;ooooo00?o0000oooo
ooooool0Goooool00ol0003oooooooooo`3ooooooooooooofoooool002;ooooo00?o0000oooooooo
ool0G_ooool00ol0003oooooooooo`3ooooooooooooog?ooool002;ooooo00?o0000ooooooooool0
G_ooool00ol0003oooooooooo`3ooooooooooooog?ooool002;ooooo00?o0000ooooooooool0GOoo
ool00ol0003oooooooooo`3ooooooooooooogOooool002;ooooo00?o0000ooooooooool0GOooool0
0ol0003oooooooooo`3ooooooooooooogOooool002;ooooo00?o0000ooooooooool0G?ooool00ol0
003oooooooooo`3ooooooooooooog_ooool002;ooooo00?o0000ooooooooool0G?ooool00ol0003o
ooooooooo`3ooooooooooooog_ooool002;ooooo1?l0001Jooooo`03o`000?oooooooooo0?oooooo
oooooooOooooo`008_ooool00ol0003oooooooooo`1Jooooo`03o`000?oooooooooo0?oooooooooo
oooPooooo`008_ooool00ol0003oooooooooo`1Jooooo`03o`000?oooooooooo0?oooooooooooooP
ooooo`008_ooool00ol0003oooooooooo`1Iooooo`03o`000?oooooooooo0?oooooooooooooQoooo
o`008_ooool00ol0003oooooooooo`1Iooooo`03o`000?oooooooooo0?oooooooooooooQooooo`00
8_ooool00ol0003oooooooooo`1Hooooo`03o`000?oooooooooo0?oooooooooooooRooooo`008_oo
ool00ol0003oooooooooo`1Hooooo`03o`000?oooooooooo0?oooooooooooooRooooo`008_ooool0
0ol0003oooooooooo`1Gooooo`03o`000?oooooooooo0?oooooooooooooSooooo`008_ooool00ol0
003oooooooooo`1Fooooo`03o`000?oooooooooo0?oooooooooooooTooooo`008_ooool00ol0003o
ooooooooo`1Fooooo`03o`000?oooooooooo0?oooooooooooooTooooo`008_ooool00ol0003ooooo
ooooo`1Eooooo`03o`000?oooooooooo0?oooooooooooooUooooo`008_ooool00ol0003ooooooooo
o`1Eooooo`03o`000?oooooooooo0?oooooooooooooUooooo`008_ooool00ol0003oooooooooo`1D
ooooo`03o`000?oooooooooo0?oooooooooooooVooooo`008_ooool00ol0003oooooooooo`1Coooo
o`03o`000?oooooooooo0?oooooooooooooWooooo`008_ooool00ol0003oooooooooo`1Cooooo`03
o`000?oooooooooo0?oooooooooooooWooooo`008_ooool00ol0003oooooooooo`1Booooo`03o`00
0?oooooooooo0?oooooooooooooXooooo`008_ooool00ol0003oooooooooo`1Booooo`03o`000?oo
oooooooo0?oooooooooooooXooooo`008_ooool00ol0003oooooooooo`1Aooooo`03o`000?oooooo
oooo0?oooooooooooooYooooo`008_ooool00ol0003oooooooooo`1Aooooo`03o`000?oooooooooo
0?oooooooooooooYooooo`008_ooool4o`0004oooooo00?o0000ooooooooool0ooooooooooooon[o
oooo000Rooooo`03o`000?oooooooooo04oooooo00?o0000ooooooooool0ooooooooooooon_ooooo
000Rooooo`03o`000?oooooooooo04oooooo00?o0000ooooooooool0ooooooooooooon_ooooo000R
ooooo`03o`000?oooooooooo04kooooo00?o0000ooooooooool0oooooooooooooncooooo000Roooo
o`03o`000?oooooooooo04kooooo00?o0000ooooooooool0oooooooooooooncooooo000Rooooo`03
o`000?oooooooooo04gooooo00?o0000ooooooooool0ooooooooooooongooooo000Rooooo`03o`00
0?oooooooooo04gooooo00?o0000ooooooooool0ooooooooooooongooooo000Rooooo`03o`000?oo
oooooooo04cooooo00?o0000ooooooooool0ooooooooooooonkooooo000Rooooo`03o`000?oooooo
oooo04_ooooo00?o0000ooooooooool0ooooooooooooonoooooo000Rooooo`03o`000?oooooooooo
04_ooooo00?o0000ooooooooool0ooooooooooooonoooooo000Rooooo`03o`000?oooooooooo04[o
oooo00?o0000ooooooooool0oooooooooooooo3ooooo000Rooooo`03o`000?oooooooooo04[ooooo
00?o0000ooooooooool0oooooooooooooo3ooooo000Rooooo`03o`000?oooooooooo04Wooooo00?o
0000ooooooooool0oooooooooooooo7ooooo000Rooooo`03o`000?oooooooooo04Wooooo00?o0000
ooooooooool0oooooooooooooo7ooooo000Rooooo`03o`000?oooooooooo04Sooooo00?o0000oooo
ooooool0oooooooooooooo;ooooo000Rooooo`03o`000?oooooooooo04Oooooo00?o0000oooooooo
ool0oooooooooooooo?ooooo000Rooooo`03o`000?oooooooooo04Oooooo00?o0000ooooooooool0
oooooooooooooo?ooooo000Rooooo`03o`000?oooooooooo04Kooooo00?o0000ooooooooool0oooo
ooooooooooCooooo000Rooooo`03o`000?oooooooooo04Kooooo00?o0000ooooooooool0oooooooo
ooooooCooooo000Rooooo`Co0000A?ooool00ol0003oooooooooo`3ooooooooooooomOooool002;o
oooo00?o0000ooooooooool0AOooool00ol0003oooooooooo`3ooooooooooooomOooool002;ooooo
00?o0000ooooooooool0A?ooool00ol0003oooooooooo`3ooooooooooooom_ooool002;ooooo00?o
0000ooooooooool0@oooool00ol0003oooooooooo`3ooooooooooooomoooool002;ooooo00?o0000
ooooooooool0@oooool00ol0003oooooooooo`3ooooooooooooomoooool002;ooooo00?o0000oooo
ooooool0@_ooool00ol0003oooooooooo`3ooooooooooooon?ooool002;ooooo00?o0000oooooooo
ool0@_ooool00ol0003oooooooooo`3ooooooooooooon?ooool002;ooooo00?o0000ooooooooool0
@Oooool00ol0003oooooooooo`3ooooooooooooonOooool002;ooooo00?o0000ooooooooool0@?oo
ool00ol0003oooooooooo`3ooooooooooooon_ooool002;ooooo00?o0000ooooooooool0@?ooool0
0ol0003oooooooooo`3ooooooooooooon_ooool002;ooooo00?o0000ooooooooool0?oooool00ol0
003oooooooooo`3ooooooooooooonoooool002;ooooo00?o0000ooooooooool0?_ooool00ol0003o
ooooooooo`3oooooooooooooo?ooool002;ooooo00?o0000ooooooooool0?_ooool00ol0003ooooo
ooooo`3oooooooooooooo?ooool002;ooooo00?o0000ooooooooool0?Oooool00ol0003ooooooooo
o`3ooooooooooooooOooool002;ooooo00?o0000ooooooooool0?Oooool00ol0003oooooooooo`3o
oooooooooooooOooool002;ooooo00?o0000ooooooooool0??ooool00ol0003oooooooooo`3ooooo
ooooooooo_ooool000;ooooo0_l00004ooooo`03o`000?oooooooooo00;ooooo0ol00002ooooo`Go
00002oooool00ol0003oooooooooo`0kooooo`03o`000?oooooooooo0?ooooooooooooooooooo`00
00Goooooo`000?ooooooooooo`000009ooooo`03o`000?oooooooooo00;ooooo00Co0000oooooooo
oooo00002oooool00ol0003oooooooooo`0kooooo`03o`000?oooooooooo0?oooooooooooooooooo
o`0000Goooooo`000?ooooooooooo`000009ooooo`03o`000?oooooooooo00?ooooo00?o0000oooo
ooooool02oooool6o`0003Oooooo00?o0000ooooooooool0oooooooooooooooooooo0Oooool00005
ooooool0003oooooooooool000002Oooool00ol0003oooooooooo`04ooooo`03o`000?oooooooooo
00[ooooo00?o0000ooooooooool0>Oooool00ol0003oooooooooo`3oooooooooooooooooool2oooo
o`0000Goooooo`000?ooooooooooo`000009ooooo`05o`000?ooooooooooooooool000000oooool0
0ol0003oooooooooo`09ooooo`03o`000?oooooooooo03Wooooo00?o0000ooooooooool0oooooooo
oooooooooooo0_ooool00005ooooool0003oooooooooool000002?ooool2o`0000?ooooo00Go0000
ooooooooooooooooo`00000;ooooo`03o`000?oooooooooo03Sooooo00?o0000ooooooooool0oooo
oooooooooooooooo0oooool000;ooooo0_l0000:ooooo`03o`000?oooooooooo00;ooooo0ol0000<
ooooo`03o`000?oooooooooo03Oooooo00?o0000ooooooooool0oooooooooooooooooooo1?ooool0
02;ooooo00?o0000ooooooooool0=oooool00ol0003oooooooooo`3oooooooooooooooooool4oooo
o`008_ooool00ol0003oooooooooo`0fooooo`03o`000?oooooooooo0?ooooooooooooooooooo`Go
oooo000Rooooo`03o`000?oooooooooo03Gooooo00?o0000ooooooooool0oooooooooooooooooooo
1_ooool002;ooooo00?o0000ooooooooool0=Oooool00ol0003oooooooooo`3ooooooooooooooooo
ool6ooooo`008_ooool00ol0003oooooooooo`0dooooo`03o`000?oooooooooo0?oooooooooooooo
ooooo`Oooooo000Rooooo`03o`000?oooooooooo03Cooooo00?o0000ooooooooool0oooooooooooo
oooooooo1oooool002;ooooo00?o0000ooooooooool0<oooool00ol0003oooooooooo`3ooooooooo
ooooooooool8ooooo`008_ooool00ol0003oooooooooo`0booooo`03o`000?oooooooooo0?oooooo
ooooooooooooo`Wooooo000Rooooo`03o`000?oooooooooo03;ooooo00?o0000ooooooooool0oooo
oooooooooooooooo2Oooool002;ooooo00?o0000ooooooooool0<Oooool00ol0003oooooooooo`3o
ooooooooooooooooool:ooooo`008_ooool00ol0003oooooooooo`0`ooooo`03o`000?oooooooooo
0?ooooooooooooooooooo`_ooooo000Rooooo`03o`000?oooooooooo033ooooo00?o0000oooooooo
ool0oooooooooooooooooooo2oooool002;ooooo00?o0000ooooooooool0;oooool00ol0003ooooo
ooooo`3oooooooooooooooooool<ooooo`008_ooool00ol0003oooooooooo`0^ooooo`03o`000?oo
oooooooo0?ooooooooooooooooooo`gooooo000Rooooo`Co0000;?ooool00ol0003oooooooooo`3o
ooooooooooooooooool>ooooo`008_ooool00ol0003oooooooooo`0/ooooo`03o`000?oooooooooo
0?ooooooooooooooooooo`oooooo000Rooooo`03o`000?oooooooooo02_ooooo00?o0000oooooooo
ool0oooooooooooooooooooo4?ooool002;ooooo00?o0000ooooooooool0:_ooool00ol0003ooooo
ooooo`3ooooooooooooooooooolAooooo`008_ooool00ol0003oooooooooo`0Yooooo`03o`000?oo
oooooooo0?oooooooooooooooooooa;ooooo000Rooooo`03o`000?oooooooooo02Sooooo00?o0000
ooooooooool0oooooooooooooooooooo4oooool002;ooooo00?o0000ooooooooool09oooool00ol0
003oooooooooo`3ooooooooooooooooooolDooooo`008_ooool00ol0003oooooooooo`0Wooooo`03
o`000?oooooooooo0?oooooooooooooooooooaCooooo000Rooooo`03o`000?oooooooooo02Kooooo
00?o0000ooooooooool0oooooooooooooooooooo5Oooool002;ooooo00?o0000ooooooooool09Ooo
ool00ol0003oooooooooo`3ooooooooooooooooooolFooooo`008_ooool00ol0003oooooooooo`0T
ooooo`03o`000?oooooooooo0?oooooooooooooooooooaOooooo000Rooooo`03o`000?oooooooooo
02?ooooo00?o0000ooooooooool0oooooooooooooooooooo6?ooool002;ooooo00?o0000oooooooo
ool08_ooool00ol0003oooooooooo`3ooooooooooooooooooolIooooo`008_ooool00ol0003ooooo
ooooo`0Qooooo`03o`000?oooooooooo0?oooooooooooooooooooa[ooooo000Rooooo`03o`000?oo
oooooooo023ooooo00?o0000ooooooooool0oooooooooooooooooooo6oooool002;ooooo00?o0000
ooooooooool07_ooool2o`000?oooooooooooooooooooakooooo000Rooooo`03o`000?oooooooooo
01gooooo00?o0000ooooooooool0oooooooooooooooooooo7_ooool002;ooooo00?o0000oooooooo
ool07?ooool00ol0003oooooooooo`3ooooooooooooooooooolOooooo`008_ooool00ol0003ooooo
ooooo`0Jooooo`;o0000oooooooooooooooooooo8_ooool002;ooooo1?l0000Hooooo`03o`000?oo
oooooooo0?ooooooooooooooooooob;ooooo000Rooooo`03o`000?oooooooooo01Sooooo00?o0000
ooooooooool0oooooooooooooooooooo8oooool002;ooooo00?o0000ooooooooool05oooool00ol0
003oooooooooo`3ooooooooooooooooooolTooooo`008_ooool00ol0003oooooooooo`0Eooooo`;o
0000oooooooooooooooooooo9oooool002;ooooo00?o0000ooooooooool05?ooool00ol0003ooooo
ooooo`3ooooooooooooooooooolWooooo`008_ooool00ol0003oooooooooo`0Booooo`;o0000oooo
oooooooooooooooo:_ooool002;ooooo00?o0000ooooooooool04?ooool2o`000?oooooooooooooo
ooooobcooooo000Rooooo`03o`000?oooooooooo00oooooo00?o0000ooooooooool0oooooooooooo
oooooooo;?ooool002;ooooo00?o0000ooooooooool03Oooool2o`000?oooooooooooooooooooboo
oooo000Rooooo`03o`000?oooooooooo00_ooooo0_l0003ooooooooooooooooooolaooooo`008_oo
ool00ol0003oooooooooo`08ooooo`?o0000oooooooooooooooooooo<oooool002;ooooo00?o0000
ooooooooool01Oooool3o`000?ooooooooooooooooooocKooooo000Rooooo`So0000oooooooooooo
oooooooo>Oooool002;ooooo00?o0000ooooooooool0oooooooooooooooooooo?_ooool002;ooooo
00?o0000ooooooooool0oooooooooooooooooooo?_ooool002;ooooo00?o0000ooooooooool0oooo
oooooooooooooooo?_ooool002;ooooo00?o0000ooooooooool0oooooooooooooooooooo?_ooool0
02;ooooo00?o0000ooooooooool0oooooooooooooooooooo?_ooool002;ooooo00?o0000oooooooo
ool0oooooooooooooooooooo?_ooool002;ooooo1?l0003ooooooooooooooooooolmooooo`008_oo
ool00ol0003oooooooooo`3ooooooooooooooooooolnooooo`008_ooool00ol0003oooooooooo`3o
oooooooooooooooooolnooooo`008_ooool00ol0003oooooooooo`3ooooooooooooooooooolnoooo
o`008_ooool00ol0003oooooooooo`3ooooooooooooooooooolnooooo`008_ooool00ol0003ooooo
ooooo`3ooooooooooooooooooolnooooo`008_ooool00ol0003oooooooooo`3ooooooooooooooooo
oolnooooo`00\
\>"],
  ImageRangeCache->{{{0, 863.812}, {533.5, 0}} -> {-0.427973, -0.00542004, \
0.0123615, 0.000266661}}],

Cell[BoxData[
    FormBox[
      TagBox[\(\[SkeletonIndicator]  Graphics  \[SkeletonIndicator]\),
        False,
        Editable->False], TraditionalForm]], "Output"]
}, Open  ]],

Cell[BoxData[
    \(G[x_] := 
      2/15*1/2\  + \ 3/2*F[2\ x/Sqrt[3]]\  + \ 1/2\ *F[Sqrt[2]*x] + 
        3/2*F[Sqrt[2/3]*x]\)], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
    \(Plot[{G[x], 1/15, 1/15 + 3/2*F[Sqrt[2/3]*x]}, {x, 0.01, 10}]\)], "Input"],

Cell[GraphicsData["PostScript", "\<\
%!
%%Creator: Mathematica
%%AspectRatio: .61803 
MathPictureStart
/Mabs {
Mgmatrix idtransform
Mtmatrix dtransform
} bind def
/Mabsadd { Mabs
3 -1 roll add
3 1 roll add
exch } bind def
%% Graphics
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 10  scalefont  setfont
% Scaling calculations
0.0238095 0.0952381 0.0147151 1.10372 [
[.21429 .00222 -3 -9 ]
[.21429 .00222 3 0 ]
[.40476 .00222 -3 -9 ]
[.40476 .00222 3 0 ]
[.59524 .00222 -3 -9 ]
[.59524 .00222 3 0 ]
[.78571 .00222 -3 -9 ]
[.78571 .00222 3 0 ]
[.97619 .00222 -6 -9 ]
[.97619 .00222 6 0 ]
[.01131 .12509 -18 -4.5 ]
[.01131 .12509 0 4.5 ]
[.01131 .23546 -18 -4.5 ]
[.01131 .23546 0 4.5 ]
[.01131 .34583 -18 -4.5 ]
[.01131 .34583 0 4.5 ]
[.01131 .4562 -18 -4.5 ]
[.01131 .4562 0 4.5 ]
[.01131 .56657 -18 -4.5 ]
[.01131 .56657 0 4.5 ]
[ 0 0 0 0 ]
[ 1 .61803 0 0 ]
] MathScale
% Start of Graphics
1 setlinecap
1 setlinejoin
newpath
0 g
.25 Mabswid
[ ] 0 setdash
.21429 .01472 m
.21429 .02097 L
s
[(2)] .21429 .00222 0 1 Mshowa
.40476 .01472 m
.40476 .02097 L
s
[(4)] .40476 .00222 0 1 Mshowa
.59524 .01472 m
.59524 .02097 L
s
[(6)] .59524 .00222 0 1 Mshowa
.78571 .01472 m
.78571 .02097 L
s
[(8)] .78571 .00222 0 1 Mshowa
.97619 .01472 m
.97619 .02097 L
s
[(10)] .97619 .00222 0 1 Mshowa
.125 Mabswid
.07143 .01472 m
.07143 .01847 L
s
.11905 .01472 m
.11905 .01847 L
s
.16667 .01472 m
.16667 .01847 L
s
.2619 .01472 m
.2619 .01847 L
s
.30952 .01472 m
.30952 .01847 L
s
.35714 .01472 m
.35714 .01847 L
s
.45238 .01472 m
.45238 .01847 L
s
.5 .01472 m
.5 .01847 L
s
.54762 .01472 m
.54762 .01847 L
s
.64286 .01472 m
.64286 .01847 L
s
.69048 .01472 m
.69048 .01847 L
s
.7381 .01472 m
.7381 .01847 L
s
.83333 .01472 m
.83333 .01847 L
s
.88095 .01472 m
.88095 .01847 L
s
.92857 .01472 m
.92857 .01847 L
s
.25 Mabswid
0 .01472 m
1 .01472 L
s
.02381 .12509 m
.03006 .12509 L
s
[(0.1)] .01131 .12509 1 0 Mshowa
.02381 .23546 m
.03006 .23546 L
s
[(0.2)] .01131 .23546 1 0 Mshowa
.02381 .34583 m
.03006 .34583 L
s
[(0.3)] .01131 .34583 1 0 Mshowa
.02381 .4562 m
.03006 .4562 L
s
[(0.4)] .01131 .4562 1 0 Mshowa
.02381 .56657 m
.03006 .56657 L
s
[(0.5)] .01131 .56657 1 0 Mshowa
.125 Mabswid
.02381 .03679 m
.02756 .03679 L
s
.02381 .05886 m
.02756 .05886 L
s
.02381 .08094 m
.02756 .08094 L
s
.02381 .10301 m
.02756 .10301 L
s
.02381 .14716 m
.02756 .14716 L
s
.02381 .16924 m
.02756 .16924 L
s
.02381 .19131 m
.02756 .19131 L
s
.02381 .21338 m
.02756 .21338 L
s
.02381 .25753 m
.02756 .25753 L
s
.02381 .27961 m
.02756 .27961 L
s
.02381 .30168 m
.02756 .30168 L
s
.02381 .32376 m
.02756 .32376 L
s
.02381 .36791 m
.02756 .36791 L
s
.02381 .38998 m
.02756 .38998 L
s
.02381 .41205 m
.02756 .41205 L
s
.02381 .43413 m
.02756 .43413 L
s
.02381 .47828 m
.02756 .47828 L
s
.02381 .50035 m
.02756 .50035 L
s
.02381 .52243 m
.02756 .52243 L
s
.02381 .5445 m
.02756 .5445 L
s
.02381 .58865 m
.02756 .58865 L
s
.02381 .61072 m
.02756 .61072 L
s
.25 Mabswid
.02381 0 m
.02381 .61803 L
s
0 0 m
1 0 L
1 .61803 L
0 .61803 L
closepath
clip
newpath
.5 Mabswid
.02476 .60211 m
.02594 .60332 L
.027 .60324 L
.02816 .60313 L
.0294 .60298 L
.03163 .60261 L
.03373 .60215 L
.03884 .60059 L
.04355 .59859 L
.05317 .59291 L
.06336 .58467 L
.08339 .56267 L
.10545 .53152 L
.1457 .46497 L
.18443 .39999 L
.22561 .33813 L
.26528 .28844 L
.30344 .24975 L
.34404 .21714 L
.38313 .19255 L
.42467 .17218 L
.4647 .15689 L
.50321 .14527 L
.54418 .13547 L
.58362 .12796 L
.62156 .12211 L
.66194 .11704 L
.70081 .11305 L
.74213 .10956 L
.78194 .10678 L
.82023 .10454 L
.86097 .10252 L
.9002 .10089 L
.93791 .09954 L
.97619 .09836 L
s
.02476 .0883 m
.06336 .0883 L
.10545 .0883 L
.14498 .0883 L
.183 .0883 L
.22347 .0883 L
.26242 .0883 L
.30383 .0883 L
.34372 .0883 L
.38209 .0883 L
.42292 .0883 L
.46223 .0883 L
.50003 .0883 L
.54028 .0883 L
.57901 .0883 L
.62019 .0883 L
.65986 .0883 L
.69802 .0883 L
.73862 .0883 L
.77771 .0883 L
.81925 .0883 L
.85928 .0883 L
.89779 .0883 L
.93875 .0883 L
.97619 .0883 L
s
.02476 .30784 m
.02594 .30904 L
.027 .30901 L
.02816 .30898 L
.0294 .30894 L
.03163 .30885 L
.03373 .30874 L
.03884 .30834 L
.04355 .30784 L
.05317 .3064 L
.06336 .30429 L
.08339 .29848 L
.10545 .28986 L
.1457 .26968 L
.18443 .24732 L
.22561 .22322 L
.26528 .20158 L
.30344 .18314 L
.34404 .16641 L
.38313 .15304 L
.42467 .14145 L
.4647 .13242 L
.50321 .12538 L
.54418 .11931 L
.58362 .11457 L
.62156 .11083 L
.66194 .10755 L
.70081 .10495 L
.74213 .10266 L
.78194 .10082 L
.82023 .09933 L
.86097 .09799 L
.9002 .09689 L
.93791 .09598 L
.97619 .09519 L
s
% End of Graphics
MathPictureEnd
\
\>"], "Graphics",
  ImageSize->{577.688, 357.062},
  ImageMargins->{{43, 0}, {0, 0}},
  ImageRegion->{{0, 1}, {0, 1}},
  ImageCache->GraphicsData["Bitmap", "\<\
CF5dJ6E]HGAYHf4PAg9QL6QYHg<PAVmbKF5d0`4000910001IB000`400?l00000o`00003ooooooooo
oooood?ooooo0022ooooo`Go0000J?ooool3o`0006Oooooo0ol0001Yooooo`?o0000IOooool3o`00
00Cooooo0_l0000;ooooo`00Poooool01?l0003oooooooooool0001Yooooo`03o`000?oooooooooo
06Gooooo00Go0000ooooooooooooooooo`00001Wooooo`05o`000?ooooooooooooooool00000IOoo
ool00ol0003oooooooooo`02ooooo`04o`000?ooooooooooo`0000[ooooo0024ooooo`03o`000?oo
oooooooo06Kooooo1Ol0001Vooooo`05o`000?ooooooooooooooool00000Ioooool01Ol0003ooooo
oooooooooooo000006Gooooo00?o0000ooooooooool00_ooool01?l0003oooooooooool0000:oooo
o`00QOooool00ol0003oooooooooo`1Uooooo`04o`000?ooooooooooo`0006Oooooo1?l0001Yoooo
o`?o0000I_ooool00ol0003oooooooooo`02ooooo`04o`000?ooooooooooo`0000[ooooo0022oooo
o`05o`000?ooooooooooooooool00000Ioooool00ol0003oooooo`00001Wooooo`03o`000?oooooo
oooo06Wooooo00Go0000ooooooooooooooooo`00001Uooooo`03o`000?oooooooooo00;ooooo00Co
0000oooooooooooo00002_ooool008;ooooo00Go0000ooooooooooooooooo`00001Xooooo`;o0000
J?ooool00ol0003oooooooooo`1Xooooo`05o`000?ooooooooooooooool00000I?ooool2o`0000Co
oooo00Co0000oooooooooooo00002_ooool008?ooooo0ol0001Zooooo`03o`000?oooooooooo06Oo
oooo0_l0001Yooooo`?o0000I_ooool00ol0003oooooooooo`03ooooo`;o00002oooool001Wooooo
00?o0000ooooooooool0ooooooooooooobOooooo000Iooooo`03o`000?oooooooooo0?oooooooooo
oolWooooo`006Oooool00ol0003oooooooooo`3ooooooooooooo9oooool001Wooooo00?o0000oooo
ooooool0ooooooooooooobOooooo000Iooooo`03o`000?oooooooooo0?oooooooooooolWooooo`00
6Oooool00ol0003oooooooooo`3ooooooooooooo9oooool001Wooooo00?o0000ooooooooool0oooo
ooooooooobOooooo000Iooooo`03o`000?oooooooooo0?oooooooooooolWooooo`003?ooooooo`00
0?oo0000=_l00001ooooo`006Oooool00ol0003oooooooooo`0Hooooo`03o`000?oooooooooo01So
oooo00?o0000ooooooooool06?ooool00ol0003oooooooooo`0Hooooo`03o`000?oooooooooo01Oo
oooo00?o0000ooooooooool06?ooool00ol0003oooooooooo`0Hooooo`03o`000?oooooooooo01So
oooo00?o0000ooooooooool06?ooool00ol0003oooooooooo`0Hooooo`03o`000?oooooooooo01Oo
oooo00?o0000ooooooooool06?ooool00ol0003oooooooooo`0Hooooo`03o`000?oooooooooo01So
oooo00?o0000ooooooooool06?ooool00ol0003oooooooooo`0Hooooo`03o`000?oooooooooo01So
oooo00?o0000ooooooooool05oooool00ol0003oooooooooo`0Hooooo`03o`000?oooooooooo01So
oooo00?o0000ooooooooool03?ooool001Wooooo00?o0000ooooooooool06?ooool00ol0003ooooo
ooooo`0Hooooo`03o`000?oooooooooo01Sooooo00?o0000ooooooooool06?ooool00ol0003ooooo
ooooo`0Gooooo`03o`000?oooooooooo01Sooooo00?o0000ooooooooool06?ooool00ol0003ooooo
ooooo`0Hooooo`03o`000?oooooooooo01Sooooo00?o0000ooooooooool06?ooool00ol0003ooooo
ooooo`0Gooooo`03o`000?oooooooooo01Sooooo00?o0000ooooooooool06?ooool00ol0003ooooo
ooooo`0Hooooo`03o`000?oooooooooo01Sooooo00?o0000ooooooooool06?ooool00ol0003ooooo
ooooo`0Hooooo`03o`000?oooooooooo01Oooooo00?o0000ooooooooool06?ooool00ol0003ooooo
ooooo`0Hooooo`03o`000?oooooooooo00cooooo000Iooooo`03o`000?oooooooooo01Sooooo00?o
0000ooooooooool06?ooool00ol0003oooooooooo`0Hooooo`03o`000?oooooooooo01Sooooo00?o
0000ooooooooool05oooool00ol0003oooooooooo`0Hooooo`03o`000?oooooooooo01Sooooo00?o
0000ooooooooool06?ooool00ol0003oooooooooo`0Hooooo`03o`000?oooooooooo01Sooooo00?o
0000ooooooooool05oooool00ol0003oooooooooo`0Hooooo`03o`000?oooooooooo01Sooooo00?o
0000ooooooooool06?ooool00ol0003oooooooooo`0Hooooo`03o`000?oooooooooo01Sooooo00?o
0000ooooooooool06?ooool00ol0003oooooooooo`0Gooooo`03o`000?oooooooooo01Sooooo00?o
0000ooooooooool06?ooool00ol0003oooooooooo`0<ooooo`006Oooool00ol0003oooooooooo`1Y
ooooo`03o`000?oooooooooo06Sooooo00?o0000ooooooooool0J?ooool00ol0003oooooooooo`1Y
ooooo`03o`000?oooooooooo06Sooooo00?o0000ooooooooool03?ooool001Wooooo00?o0000oooo
ooooool0ooooooooooooobOooooo000Iooooo`03o`000?oooooooooo0?oooooooooooolWooooo`00
6Oooool00ol0003oooooooooo`3ooooooooooooo9oooool001Wooooo00?o0000ooooooooool0oooo
ooooooooobOooooo000Iooooo`03o`000?oooooooooo0?oooooooooooolWooooo`006Oooool00ol0
003oooooooooo`3ooooooooooooo9oooool001Wooooo00?o0000ooooooooool0ooooooooooooobOo
oooo000Iooooo`03o`000?oooooooooo0?oooooooooooolWooooo`006Oooool3o`000?oooooooooo
oolWooooo`006Oooool00ol0003oooooooooo`3ooooooooooooo9oooool001Wooooo00?o0000oooo
ooooool0ooooooooooooobOooooo000Iooooo`03o`000?oooooooooo0?oooooooooooolWooooo`00
6Oooool00ol0003oooooooooo`3ooooooooooooo9oooool001Wooooo00?o0000ooooooooool0oooo
ooooooooobOooooo000Iooooo`03o`000?oooooooooo0?oooooooooooolWooooo`006Oooool00ol0
003oooooooooo`3ooooooooooooo9oooool001Wooooo00?o0000ooooooooool0ooooooooooooobOo
oooo000Iooooo`03o`000?oooooooooo0?oooooooooooolWooooo`006Oooool00ol0003ooooooooo
o`3ooooooooooooo9oooool001Wooooo00?o0000ooooooooool0ooooooooooooobOooooo000Ioooo
o`?o0000ooooooooooooobOooooo000Iooooo`03o`000?oooooooooo0?oooooooooooolWooooo`00
6Oooool00ol0003oooooooooo`3ooooooooooooo9oooool001Wooooo00?o0000ooooooooool0oooo
ooooooooobOooooo000Iooooo`03o`000?oooooooooo0?oooooooooooolWooooo`006Oooool00ol0
003oooooooooo`3ooooooooooooo9oooool001Wooooo00?o0000ooooooooool0ooooooooooooobOo
oooo000Iooooo`03o`000?oooooooooo0?oooooooooooolWooooo`006Oooool00ol0003ooooooooo
o`3ooooooooooooo9oooool001Wooooo00?o0000ooooooooool0ooooooooooooobOooooo000Ioooo
o`03o`000?oooooooooo0?oooooooooooolWooooo`006Oooool00ol0003oooooooooo`3ooooooooo
oooo9oooool001Wooooo00?o0000ooooooooool0ooooooooooooobOooooo000Iooooo`?o0000oooo
ooooooooobOooooo000Iooooo`03o`000?oooooooooo0?oooooooooooolWooooo`006Oooool00ol0
003oooooooooo`3ooooooooooooo9oooool001Wooooo00?o0000ooooooooool0ooooooooooooobOo
oooo000Ioooooooo0000ool0000Lo`0000kooooo000Iooooo`03o`000?oooooooooo0?oooooooooo
oolWooooo`006Oooool00ol0003oooooooooo`3ooooooooooooo9oooool001Wooooo00?o0000oooo
ooooool0ooooooooooooobOooooo000Iooooo`03o`000?oooooooooo0?oooooomooooolQo`0000ko
oooo000Iooooo`03o`000?oooooooooo0?ooooooboooool/o`0002oooooo000Iooooo`03o`000?oo
oooooooo0?oooooo]OoooolFo`0002cooooo8Ol0000>ooooo`006Oooool00ol0003oooooooooo`3o
oooooioooooo5_l0000/oooooaKo0000;oooool001Wooooo0ol0003oooooohSooooo5ol0000/oooo
oaKo0000AOooool001Wooooo00?o0000ooooooooool0oooooomgoooooa7o0000;OoooolFo`0005_o
oooo000Iooooo`03o`000?oooooooooo0?ooooooK?ooool;o`0002gooooo4Ol0001aooooo`006Ooo
ool00ol0003oooooooooo`3oooooof3ooooo3?l0000]ooooo`_o0000P_ooool001Wooooo00?o0000
ooooooooool0oooooomEooooo`_o0000;Oooool<o`0008gooooo000Iooooo`03o`000?oooooooooo
0?ooooooB_ooool;o`0002gooooo2ol0002Iooooo`006Oooool00ol0003oooooooooo`3oooooocoo
oooo2ol0000]ooooo`_o0000Y?ooool001Wooooo00?o0000ooooooooool0ooooooleooooo`[o0000
;Oooool;o`000:oooooo000Iooooo`03o`000?oooooooooo0?oooooo:_ooool;o`0002gooooo2_l0
002jooooo`006Oooool00ol0003oooooooooo`3oooooob7ooooo2Ol0000`ooooo`So0000a?ooool0
00;ooooo0_l00004ooooo`03o`000?oooooooooo00;ooooo0ol00009ooooo`03o`000?oooooooooo
0?oooooo6oooool6o`0003;ooooo1ol0003<ooooo`0000Goooooo`000?ooooooooooo`000009oooo
o`03o`000?oooooooooo00Sooooo00?o0000ooooooooool0oooooolEooooo`Ko0000<Oooool7o`00
0=?ooooo00001Ooooooo0000oooooooooooo000000Wooooo00?o0000ooooooooool02?ooool00ol0
003oooooooooo`3oooooo`oooooo1_l0000`ooooo`Oo0000f_ooool00005ooooool0003ooooooooo
ool000002Oooool00ol0003oooooooooo`08ooooo`Go0000ooooool7ooooo`Ko0000;oooool7o`00
0>7ooooo00001Ooooooo0000oooooooooooo000000Wooooo00?o0000ooooooooool02?ooool00ol0
003oooooooooo`3oooooo`Cooooo1Ol0000_ooooo`Ko0000j?ooool00005ooooool0003ooooooooo
ool000002?ooool2o`0000[ooooo00?o0000ooooooooool0o_ooool5o`0002oooooo1Ol0003^oooo
o`000_ooool2o`0000[ooooo00?o0000ooooooooool02?ooool00ol0003oooooooooo`3iooooo`Go
0000<?ooool4o`000??ooooo000Iooooo`03o`000?oooooooooo0?Cooooo1Ol0000aooooo`Co0000
moooool001Wooooo00?o0000ooooooooool0koooool5o`00037ooooo1Ol0003kooooo`006Oooool0
0ol0003oooooooooo`3Zooooo`Go0000<_ooool4o`000?oooooo0Oooool001Wooooo00?o0000oooo
ooooool0i_ooool4o`0003;ooooo1Ol0003oooooo`Gooooo000Iooooo`03o`000?oooooooooo0>7o
oooo1Ol0000aooooo`Go0000ooooool:ooooo`006Oooool00ol0003oooooooooo`3Mooooo`Co0000
<Oooool5o`000?oooooo3oooool001Wooooo00?o0000ooooooooool0fOooool4o`00033ooooo1Ol0
003ooooooaCooooo000Iooooo`03o`000?oooooooooo0=Gooooo1?l0000aooooo`?o0000oooooolI
ooooo`006Oooool3o`000=;ooooo0ol0000booooo`?o0000oooooolLooooo`006Oooool00ol0003o
ooooooooo`3>ooooo`Co0000<_ooool3o`000?oooooo7oooool001Wooooo00?o0000ooooooooool0
b_ooool4o`0003?ooooo0ol0003oooooob;ooooo000Iooooo`03o`000?oooooooooo0<Oooooo0ol0
000dooooo`?o0000oooooolUooooo`006Oooool00ol0003oooooooooo`34ooooo`?o0000=?ooool3
o`000?oooooo:?ooool001Wooooo00?o0000ooooooooool0`Oooool3o`0003Cooooo0ol0003ooooo
ob_ooooo000Iooooo`03o`000?oooooooooo0;kooooo0ol0000dooooo`?o0000ooooool^ooooo`00
6Oooool00ol0003oooooooooo`2looooo`;o0000=?ooool3o`000?oooooo<Oooool001Wooooo00?o
0000ooooooooool0^Oooool3o`0003?ooooo0ol0003oooooocCooooo000Iooooo`03o`000?oooooo
oooo0;Kooooo0ol0000cooooo`?o0000oooooolgooooo`006Oooool00ol0003oooooooooo`2coooo
o`?o0000<oooool3o`000?oooooo>_ooool001Wooooo00?o0000ooooooooool0/Oooool2o`0003?o
oooo0ol0003oooooocgooooo000Iooooo`03o`000?oooooooooo0:kooooo0ol0000booooo`?o0000
oooooom0ooooo`006Oooool3o`000:cooooo0_l0000booooo`?o0000oooooom3ooooo`006Oooool0
0ol0003oooooooooo`2Yooooo`?o0000<_ooool2o`000?ooooooA_ooool001Wooooo00?o0000oooo
ooooool0Y_ooool3o`0003?ooooo0_l0003oooooodSooooo000Iooooo`03o`000?oooooooooo0:Co
oooo0_l0000dooooo`;o0000oooooom:ooooo`006Oooool00ol0003oooooooooo`2Qooooo`?o0000
=?ooool2o`000?ooooooC?ooool001Wooooo00?o0000ooooooooool0Woooool2o`0003Gooooo0_l0
003oooooodkooooo000Iooooo`03o`000?oooooooooo09cooooo0ol0000eooooo`;o0000oooooom@
ooooo`006Oooool00ol0003oooooooooo`2Jooooo`;o0000=oooool00ol0003oooooooooo`3ooooo
oe3ooooo000Iooooo`03o`000?oooooooooo09Sooooo0_l0000gooooo`;o0000oooooomCooooo`00
6Oooool00ol0003oooooooooo`2Fooooo`;o0000=oooool2o`000?ooooooEOooool001Wooooo00?o
0000ooooooooool0U?ooool2o`0003Oooooo0_l0003ooooooeOooooo000Iooooo`03o`000?oooooo
oooo09;ooooo0_l0000gooooo`;o0000oooooomIooooo`006Oooool3o`00093ooooo0_l0000goooo
o`;o0000oooooomKooooo`006Oooool00ol0003oooooooooo`2>ooooo`;o0000=oooool2o`000?oo
ooooGOooool001Wooooo00?o0000ooooooooool0S?ooool2o`0003Sooooo00?o0000ooooooooool0
oooooomMooooo`006Oooool00ol0003oooooooooo`2:ooooo`;o0000>?ooool2o`000?ooooooH?oo
ool001Wooooo00?o0000ooooooooool0R?ooool2o`0003Sooooo0_l0003oooooof;ooooo000Ioooo
o`03o`000?oooooooooo08Kooooo0_l0000iooooo`03o`000?oooooooooo0?ooooooH_ooool001Wo
oooo00?o0000ooooooooool0Q?ooool2o`0003Wooooo0_l0003oooooofGooooo000Iooooo`03o`00
0?oooooooooo08;ooooo0_l0000jooooo`03o`000?oooooooooo0?ooooooIOooool001Wooooo00?o
0000ooooooooool0P?ooool2o`0003[ooooo0_l0003oooooofSooooo000Iooooo`03o`000?oooooo
oooo07oooooo00?o0000ooooooooool0>Oooool00ol0003oooooooooo`3oooooofSooooo000Ioooo
o`03o`000?oooooooooo07gooooo0_l0000jooooo`;o0000oooooom[ooooo`006Oooool00ol0003o
ooooooooo`1kooooo`;o0000>_ooool2o`000?ooooooKOooool001Wooooo0ol0001iooooo`;o0000
>oooool00ol0003oooooooooo`3oooooofgooooo000Iooooo`03o`000?oooooooooo07Oooooo0_l0
000kooooo`;o0000oooooom`ooooo`006Oooool00ol0003oooooooooo`1eooooo`;o0000??ooool0
0ol0003oooooooooo`3oooooog3ooooo000Iooooo`03o`000?oooooooooo07Cooooo00?o0000oooo
ooooool0>_ooool2o`000?ooooooLoooool001Wooooo00?o0000ooooooooool0L_ooool2o`0003co
oooo00?o0000ooooooooool0oooooomcooooo`006Oooool00ol0003oooooooooo`1`ooooo`;o0000
?Oooool00ol0003oooooooooo`3oooooogCooooo000Iooooo`03o`000?oooooooooo06kooooo0_l0
000nooooo`03o`000?oooooooooo0?ooooooMOooool001Wooooo00?o0000ooooooooool0KOooool0
0ol0003oooooooooo`0looooo`;o0000oooooomhooooo`006Oooool00ol0003oooooooooo`1[oooo
o`;o0000?_ooool00ol0003oooooooooo`3oooooogSooooo000Iooooo`03o`000?oooooooooo06Wo
oooo0_l0000oooooo`03o`000?oooooooooo0?ooooooNOooool000;ooooo0_l00004ooooo`04o`00
0?ooooooooooooooo`Go00002?ooool00ol0003oooooooooo`1Xooooo`03o`000?oooooooooo03go
oooo0_l0003oooooogcooooo00001Ooooooo0000oooooooooooo000000Sooooo00Co0000oooooooo
oooo00002?ooool00ol0003oooooooooo`1Vooooo`;o0000?oooool00ol0003oooooooooo`3ooooo
ogcooooo00001Ooooooo0000oooooooooooo000000Wooooo00?o0000ooooooooool02?ooool00ol0
003oooooooooo`1Tooooo`;o0000@?ooool00ol0003oooooooooo`3ooooooggooooo00001Ooooooo
0000oooooooooooo000000[ooooo00?o0000ooooooooool01oooool5o`00067ooooo00?o0000oooo
ooooool0?oooool00ol0003oooooooooo`3oooooogkooooo00001Ooooooo0000oooooooooooo0000
00Oooooo00Go0000ooooooooooooooooo`000008ooooo`03o`000?oooooooooo067ooooo0_l00010
ooooo`;o0000oooooon1ooooo`0000Goooooo`000?ooooooooooo`000007ooooo`05o`000?oooooo
ooooooooool000002?ooool00ol0003oooooooooo`1Oooooo`;o0000@Oooool00ol0003ooooooooo
o`3ooooooh7ooooo0002ooooo`;o00002Oooool3o`0000Wooooo00?o0000ooooooooool0G_ooool0
0ol0003oooooooooo`10ooooo`03o`000?oooooooooo0?ooooooP_ooool001Wooooo00?o0000oooo
ooooool0G?ooool2o`00047ooooo0_l0003oooooohGooooo000Iooooo`03o`000?oooooooooo05[o
oooo0_l00012ooooo`03o`000?oooooooooo0?ooooooQOooool001Wooooo00?o0000ooooooooool0
FOooool00ol0003oooooooooo`11ooooo`03o`000?oooooooooo0?ooooooQ_ooool001Wooooo00?o
0000ooooooooool0Eoooool2o`0004?ooooo00?o0000ooooooooool0oooooon7ooooo`006Oooool0
0ol0003oooooooooo`1Eooooo`;o0000A?ooool00ol0003oooooooooo`3oooooohSooooo000Ioooo
o`03o`000?oooooooooo05?ooooo0_l00015ooooo`03o`000?oooooooooo0?ooooooROooool001Wo
oooo00?o0000ooooooooool0D_ooool00ol0003oooooooooo`14ooooo`03o`000?oooooooooo0?oo
ooooR_ooool001Wooooo00?o0000ooooooooool0D?ooool2o`0004Kooooo00?o0000ooooooooool0
oooooon;ooooo`006Oooool3o`0004kooooo0_l00017ooooo`03o`000?oooooooooo0?ooooooS?oo
ool001Wooooo00?o0000ooooooooool0C?ooool2o`0004Sooooo00?o0000ooooooooool0oooooon=
ooooo`006Oooool00ol0003oooooooooo`1:ooooo`;o0000BOooool00ol0003oooooooooo`3ooooo
ohkooooo000Iooooo`03o`000?oooooooooo04Sooooo0_l0001:ooooo`03o`000?oooooooooo0?oo
ooooSoooool001Wooooo00?o0000ooooooooool0Aoooool00ol0003oooooooooo`19ooooo`03o`00
0?oooooooooo0?ooooooT?ooool001Wooooo00?o0000ooooooooool0AOooool2o`0004_ooooo00?o
0000ooooooooool0oooooonAooooo`006Oooool00ol0003oooooooooo`13ooooo`;o0000C?ooool0
0ol0003oooooooooo`3ooooooi;ooooo000Iooooo`03o`000?oooooooooo047ooooo0_l0001=oooo
o`03o`000?oooooooooo0?ooooooToooool001Wooooo00?o0000ooooooooool0?oooool2o`0004ko
oooo00?o0000ooooooooool0oooooonDooooo`006Oooool00ol0003oooooooooo`0mooooo`;o0000
Coooool00ol0003oooooooooo`3ooooooiGooooo000Iooooo`03o`000?oooooooooo03_ooooo0_l0
001@ooooo`03o`000?oooooooooo0?ooooooU_ooool001Wooooo00?o0000ooooooooool0>Oooool2
o`00057ooooo00?o0000ooooooooool0oooooonGooooo`006Oooool00ol0003oooooooooo`0goooo
o`;o0000D_ooool00ol0003oooooooooo`3ooooooiSooooo000Iooooo`?o0000=_ooool00ol0003o
ooooooooo`1Aooooo`03o`000?oooooooooo0?ooooooVOooool001Wooooo00?o0000ooooooooool0
=?ooool2o`0005?ooooo00?o0000ooooooooool0oooooonJooooo`006Oooool00ol0003ooooooooo
o`0booooo`;o0000E?ooool00ol0003oooooooooo`3ooooooi_ooooo000Iooooo`03o`000?oooooo
oooo033ooooo0_l0001Eooooo`03o`000?oooooooooo0?ooooooW?ooool001Wooooo00?o0000oooo
ooooool0;_ooool2o`0005Kooooo00?o0000ooooooooool0oooooonMooooo`006Oooool00ol0003o
ooooooooo`0/ooooo`;o0000Eoooool00ol0003oooooooooo`3ooooooikooooo000Iooooo`03o`00
0?oooooooooo02[ooooo0_l0001Iooooo`03o`000?oooooooooo0?ooooooW_ooool001Wooooo00?o
0000ooooooooool09oooool3o`0005[ooooo00?o0000ooooooooool0oooooonOooooo`006Oooool0
0ol0003oooooooooo`0Tooooo`?o0000G?ooool00ol0003oooooooooo`3ooooooj3ooooo000Ioooo
o`03o`000?oooooooooo027ooooo0ol0001Nooooo`03o`000?oooooooooo0?ooooooXOooool001Wo
oooo00?o0000ooooooooool07_ooool3o`00063ooooo00?o0000ooooooooool0oooooonRooooo`00
6Oooool00ol0003oooooooooo`0Kooooo`?o0000Hoooool00ol0003oooooooooo`3ooooooj;ooooo
000Iooooo`?o00006?ooool3o`0006Gooooo00?o0000ooooooooool0oooooonSooooo`006Oooool0
0ol0003oooooooooo`0Eooooo`?o0000Ioooool00ol0003oooooooooo`3oooooojCooooo000Ioooo
o`03o`000?oooooooooo017ooooo1?l0001Yooooo`03o`000?oooooooooo0?ooooooYOooool001Wo
oooo00?o0000ooooooooool02oooool6o`0006gooooo00?o0000ooooooooool0oooooonUooooo`00
6Oooool>o`0007;ooooo00?o0000ooooooooool0oooooonVooooo`006Oooool00ol0003ooooooooo
o`1looooo`03o`000?oooooooooo0?ooooooYoooool001Wooooo00?o0000ooooooooool0Noooool0
0ol0003oooooooooo`3oooooojSooooo000Iooooo`03o`000?oooooooooo07[ooooo00?o0000oooo
ooooool0oooooonYooooo`006Oooool00ol0003oooooooooo`1jooooo`03o`000?oooooooooo0?oo
ooooZOooool001Wooooo00?o0000ooooooooool0NOooool00ol0003oooooooooo`3ooooooj[ooooo
000Iooooo`03o`000?oooooooooo07Sooooo00?o0000ooooooooool0oooooon[ooooo`006Oooool0
0ol0003oooooooooo`1gooooo`03o`000?oooooooooo0?oooooo[?ooool001Wooooo00?o0000oooo
ooooool0M_ooool00ol0003oooooooooo`3oooooojgooooo000Iooooo`?o0000M_ooool00ol0003o
ooooooooo`3oooooojgooooo000Iooooo`03o`000?oooooooooo07Gooooo00?o0000ooooooooool0
oooooon^ooooo`006Oooool00ol0003oooooooooo`1dooooo`03o`000?oooooooooo0?oooooo[ooo
ool001Wooooo00?o0000ooooooooool0Loooool00ol0003oooooooooo`3ooooook3ooooo000Ioooo
o`03o`000?oooooooooo07?ooooo00?o0000ooooooooool0oooooon`ooooo`006Oooool00ol0003o
ooooooooo`1booooo`03o`000?oooooooooo0?oooooo/Oooool001Wooooo00?o0000ooooooooool0
LOooool00ol0003oooooooooo`3ooooook;ooooo000Iooooo`03o`000?oooooooooo073ooooo00?o
0000ooooooooool0ooooooncooooo`006Oooool00ol0003oooooooooo`1_ooooo`03o`000?oooooo
oooo0?oooooo]?ooool001Wooooo00?o0000ooooooooool0Koooool00ol0003oooooooooo`3ooooo
okCooooo0002ooooo`;o00001?ooool00ol0003oooooooooo`02ooooo`?o00002Oooool00ol0003o
ooooooooo`1^ooooo`03o`000?oooooooooo0?oooooo]Oooool00005ooooool0003oooooooooool0
00001oooool01Ol0003ooooooooooooooooo000000Sooooo00?o0000ooooooooool0KOooool00ol0
003oooooooooo`3ooooookKooooo00001Ooooooo0000oooooooooooo000000_ooooo00?o0000oooo
ooooool01_ooool5o`0006_ooooo00?o0000ooooooooool0oooooonfooooo`0000Goooooo`000?oo
ooooooooo`000009ooooo`;o00002Oooool00ol0003oooooooooo`1/ooooo`03o`000?oooooooooo
0?oooooo]oooool00005ooooool0003oooooooooool000002oooool00ol0003oooooooooo`06oooo
o`03o`000?oooooooooo06_ooooo00?o0000ooooooooool0oooooonhooooo`0000Goooooo`000?oo
ooooooooo`000007ooooo`05o`000?ooooooooooooooool000002?ooool00ol0003oooooooooo`1[
ooooo`03o`000?oooooooooo0?oooooo^?ooool000;ooooo0_l00009ooooo`?o00002Oooool00ol0
003oooooooooo`1Zooooo`03o`000?oooooooooo0?oooooo^Oooool001Wooooo00?o0000oooooooo
ool0JOooool00ol0003oooooooooo`3ooooook[ooooo000Iooooo`03o`000?oooooooooo06Wooooo
00?o0000ooooooooool0oooooonjooooo`006Oooool00ol0003oooooooooo`1Xooooo`03o`000?oo
oooooooo0?oooooo^oooool001Wooooo00?o0000ooooooooool0Ioooool00ol0003oooooooooo`3o
oooookcooooo000Iooooo`03o`000?oooooooooo06Oooooo00?o0000ooooooooool0oooooonloooo
o`006Oooool00ol0003oooooooooo`1Vooooo`03o`000?oooooooooo0?oooooo_Oooool001Wooooo
00?o0000ooooooooool0IOooool00ol0003oooooooooo`3ooooookkooooo000Iooooo`03o`000?oo
oooooooo06Gooooo00?o0000ooooooooool0oooooonnooooo`006Oooool3o`0006Cooooo00?o0000
ooooooooool0oooooonoooooo`006Oooool00ol0003oooooooooo`1Sooooo`03o`000?oooooooooo
0?oooooo`?ooool001Wooooo00?o0000ooooooooool0Hoooool00ol0003oooooooooo`3ooooool3o
oooo000Iooooo`03o`000?oooooooooo06;ooooo00?o0000ooooooooool0ooooooo1ooooo`006Ooo
ool00ol0003oooooooooo`1Rooooo`03o`000?oooooooooo0?oooooo`Oooool001Wooooo00?o0000
ooooooooool0HOooool00ol0003oooooooooo`3ooooool;ooooo000Iooooo`03o`000?oooooooooo
063ooooo00?o0000ooooooooool0ooooooo3ooooo`006Oooool00ol0003oooooooooo`1Pooooo`03
o`000?oooooooooo0?oooooo`oooool001Wooooo00?o0000ooooooooool0Goooool00ol0003ooooo
ooooo`3oooooolCooooo000Iooooo`03o`000?oooooooooo05kooooo00?o0000ooooooooool0oooo
ooo5ooooo`006Oooool00ol0003oooooooooo`1Nooooo`03o`000?oooooooooo0?ooooooaOooool0
01Wooooo00?o0000ooooooooool0GOooool00ol0003oooooooooo`3oooooolKooooo000Iooooo`?o
0000G?ooool00ol0003oooooooooo`3oooooolOooooo000Iooooo`03o`000?oooooooooo05cooooo
00?o0000ooooooooool0ooooooo7ooooo`006Oooool00ol0003oooooooooo`1Kooooo`03o`000?oo
oooooooo0?oooooob?ooool001Wooooo00?o0000ooooooooool0F_ooool00ol0003oooooooooo`3o
ooooolWooooo000Iooooo`03o`000?oooooooooo05[ooooo00?o0000ooooooooool0ooooooo9oooo
o`006Oooool00ol0003oooooooooo`1Iooooo`03o`000?oooooooooo0?oooooob_ooool001Wooooo
00?o0000ooooooooool0F?ooool00ol0003oooooooooo`3ooooool_ooooo000Iooooo`03o`000?oo
oooooooo05Sooooo00?o0000ooooooooool0ooooooo;ooooo`006Oooool00ol0003oooooooooo`1G
ooooo`03o`000?oooooooooo0?ooooooc?ooool001Wooooo00?o0000ooooooooool0E_ooool00ol0
003oooooooooo`3oooooolgooooo000Iooooo`03o`000?oooooooooo05Kooooo00?o0000oooooooo
ool0ooooooo=ooooo`006Oooool00ol0003oooooooooo`1Eooooo`03o`000?oooooooooo0?oooooo
c_ooool001Wooooo0ol0001Eooooo`03o`000?oooooooooo0?ooooooc_ooool001Wooooo00?o0000
ooooooooool0E?ooool00ol0003oooooooooo`3ooooooloooooo000Iooooo`03o`000?oooooooooo
05?ooooo00?o0000ooooooooool0ooooooo@ooooo`006Oooool00ol0003oooooooooo`1Cooooo`03
o`000?oooooooooo0?ooooood?ooool001Wooooo00?o0000ooooooooool0D_ooool00ol0003ooooo
ooooo`3oooooom7ooooo000Iooooo`03o`000?oooooooooo05;ooooo00?o0000ooooooooool0oooo
oooAooooo`006Oooool00ol0003oooooooooo`1Aooooo`03o`000?oooooooooo0?ooooood_ooool0
01Wooooo00?o0000ooooooooool0D?ooool00ol0003oooooooooo`3oooooom?ooooo000Iooooo`03
o`000?oooooooooo053ooooo00?o0000ooooooooool0oooooooCooooo`006Oooool00ol0003ooooo
ooooo`1?ooooo`03o`000?oooooooooo0?ooooooe?ooool001Wooooo00?o0000ooooooooool0Cooo
ool00ol0003oooooooooo`3oooooomCooooo000Iooooo`03o`000?oooooooooo04kooooo00?o0000
ooooooooool0oooooooEooooo`006Oooool00ol0003oooooooooo`1=ooooo`03o`000?oooooooooo
0?ooooooe_ooool001Wooooo0ol0001=ooooo`03o`000?oooooooooo0?ooooooe_ooool001Wooooo
00?o0000ooooooooool0C?ooool00ol0003oooooooooo`3oooooomOooooo000Iooooo`03o`000?oo
oooooooo04_ooooo00?o0000ooooooooool0oooooooHooooo`006Oooool00ol0003oooooooooo`1;
ooooo`03o`000?oooooooooo0?oooooof?ooool001Wooooo00?o0000ooooooooool0B_ooool00ol0
003oooooooooo`3oooooomWooooo000Iooooo`03o`000?oooooooooo04[ooooo00?o0000oooooooo
ool0oooooooIooooo`006Oooool00ol0003oooooooooo`19ooooo`03o`000?oooooooooo0?oooooo
f_ooool001Wooooo00?o0000ooooooooool0B?ooool00ol0003oooooooooo`3oooooom_ooooo000I
ooooo`03o`000?oooooooooo04Sooooo00?o0000ooooooooool0oooooooKooooo`006Oooool00ol0
003oooooooooo`17ooooo`03o`000?oooooooooo0?oooooog?ooool000;ooooo0_l00004ooooo`03
o`000?oooooooooo00?ooooo0ol00008ooooo`03o`000?oooooooooo04Oooooo00?o0000oooooooo
ool0oooooooLooooo`0000Goooooo`000?ooooooooooo`00000:ooooo`03o`000?oooooooooo00Oo
oooo00?o0000ooooooooool0A_ooool00ol0003oooooooooo`3oooooomgooooo00001Ooooooo0000
oooooooooooo000000Oooooo1Ol00008ooooo`Go0000@oooool00ol0003oooooooooo`3oooooomko
oooo00001Ooooooo0000oooooooooooo000000Oooooo00Co0000oooooooooooo00002Oooool00ol0
003oooooooooo`15ooooo`03o`000?oooooooooo0?oooooog_ooool00005ooooool0003ooooooooo
ool000002?ooool00ol0003oooooo`000009ooooo`03o`000?oooooooooo04Cooooo00?o0000oooo
ooooool0oooooooOooooo`0000Goooooo`000?ooooooooooo`000009ooooo`;o00002Oooool00ol0
003oooooooooo`14ooooo`03o`000?oooooooooo0?oooooogoooool000;ooooo0_l0000;ooooo`03
o`000?oooooooooo00Oooooo00?o0000ooooooooool0@oooool00ol0003oooooooooo`3oooooon3o
oooo000Iooooo`03o`000?oooooooooo04;ooooo00?o0000ooooooooool0oooooooQooooo`006Ooo
ool00ol0003oooooooooo`12ooooo`03o`000?oooooooooo0?oooooohOooool001Wooooo00?o0000
ooooooooool0@Oooool00ol0003oooooooooo`3oooooon;ooooo000Iooooo`03o`000?oooooooooo
043ooooo00?o0000ooooooooool0oooooooSooooo`006Oooool00ol0003oooooooooo`10ooooo`03
o`000?oooooooooo0?oooooohoooool001Wooooo00?o0000ooooooooool0?oooool00ol0003ooooo
ooooo`3oooooonCooooo000Iooooo`03o`000?oooooooooo03oooooo00?o0000ooooooooool0oooo
oooTooooo`006Oooool00ol0003oooooooooo`0nooooo`03o`000?oooooooooo0?ooooooiOooool0
01Wooooo0ol0000mooooo`03o`000?oooooooooo0?ooooooi_ooool001Wooooo00?o0000oooooooo
ool0?Oooool00ol0003oooooooooo`3oooooonKooooo000Iooooo`03o`000?oooooooooo03cooooo
00?o0000ooooooooool0oooooooWooooo`006Oooool00ol0003oooooooooo`0looooo`03o`000?oo
oooooooo0?ooooooioooool001Wooooo00?o0000ooooooooool0>oooool00ol0003oooooooooo`3o
ooooonSooooo000Iooooo`03o`000?oooooooooo03[ooooo00?o0000ooooooooool0oooooooYoooo
o`006Oooool00ol0003oooooooooo`0jooooo`03o`000?oooooooooo0?oooooojOooool001Wooooo
00?o0000ooooooooool0>Oooool00ol0003oooooooooo`3oooooon[ooooo000Iooooo`03o`000?oo
oooooooo03Wooooo00?o0000ooooooooool0oooooooZooooo`006Oooool00ol0003oooooooooo`0h
ooooo`03o`000?oooooooooo0?oooooojoooool001Wooooo00?o0000ooooooooool0=oooool00ol0
003oooooooooo`3ooooooncooooo000Iooooo`03o`000?oooooooooo03Oooooo00?o0000oooooooo
ool0ooooooo/ooooo`006Oooool3o`0003Kooooo00?o0000ooooooooool0ooooooo]ooooo`006Ooo
ool00ol0003oooooooooo`0fooooo`03o`000?oooooooooo0?ooooookOooool001Wooooo00?o0000
ooooooooool0=Oooool00ol0003oooooooooo`3oooooonkooooo000Iooooo`03o`000?oooooooooo
03Cooooo00?o0000ooooooooool0ooooooo_ooooo`006Oooool00ol0003oooooooooo`0dooooo`03
o`000?oooooooooo0?ooooookoooool001Wooooo00?o0000ooooooooool0<oooool00ol0003ooooo
ooooo`3ooooooo3ooooo000Iooooo`03o`000?oooooooooo03?ooooo00?o0000ooooooooool0oooo
ooo`ooooo`006Oooool00ol0003oooooooooo`0booooo`03o`000?oooooooooo0?oooooolOooool0
01Wooooo00?o0000ooooooooool0<Oooool00ol0003oooooooooo`3ooooooo;ooooo000Iooooo`03
o`000?oooooooooo037ooooo00?o0000ooooooooool0ooooooobooooo`006Oooool00ol0003ooooo
ooooo`0`ooooo`03o`000?oooooooooo0?ooooooloooool001Wooooo00?o0000ooooooooool0<?oo
ool00ol0003oooooooooo`3ooooooo?ooooo000Iooooo`03o`000?oooooooooo02oooooo00?o0000
ooooooooool0ooooooodooooo`006Oooool3o`0002kooooo00?o0000ooooooooool0oooooooeoooo
o`006Oooool00ol0003oooooooooo`0^ooooo`03o`000?oooooooooo0?oooooomOooool001Wooooo
00?o0000ooooooooool0;Oooool00ol0003oooooooooo`3oooooooKooooo000Iooooo`03o`000?oo
oooooooo02gooooo00?o0000ooooooooool0ooooooofooooo`006Oooool00ol0003oooooooooo`0/
ooooo`03o`000?oooooooooo0?oooooomoooool001Wooooo00?o0000ooooooooool0:oooool00ol0
003oooooooooo`3oooooooSooooo000Iooooo`03o`000?oooooooooo02_ooooo00?o0000oooooooo
ool0ooooooohooooo`006Oooool00ol0003oooooooooo`0Zooooo`03o`000?oooooooooo0?oooooo
nOooool001Wooooo00?o0000ooooooooool0:Oooool00ol0003oooooooooo`3ooooooo[ooooo000I
ooooo`03o`000?oooooooooo02Wooooo00?o0000ooooooooool0ooooooojooooo`006Oooool00ol0
003oooooooooo`0Xooooo`03o`000?oooooooooo0?oooooonoooool001Wooooo00?o0000oooooooo
ool09oooool00ol0003oooooooooo`3ooooooocooooo000Iooooo`?o00009_ooool00ol0003ooooo
ooooo`3ooooooogooooo000Iooooo`03o`000?oooooooooo02Kooooo00?o0000ooooooooool0oooo
ooomooooo`006Oooool00ol0003oooooooooo`0Uooooo`03o`000?oooooooooo0?ooooooo_ooool0
01Wooooo00?o0000ooooooooool09?ooool00ol0003oooooooooo`3ooooooooooooo000Iooooo`03
o`000?oooooooooo02Cooooo00?o0000ooooooooool0ooooooooooooo`006Oooool00ol0003ooooo
ooooo`0Sooooo`03o`000?oooooooooo0?ooooooooooool1ooooo`006Oooool00ol0003ooooooooo
o`0Rooooo`03o`000?oooooooooo0?ooooooooooool2ooooo`006Oooool00ol0003oooooooooo`0Q
ooooo`03o`000?oooooooooo0?ooooooooooool3ooooo`006Oooool00ol0003oooooooooo`0Qoooo
o`03o`000?oooooooooo0?ooooooooooool3ooooo`006Oooool00ol0003oooooooooo`0Pooooo`03
o`000?oooooooooo0?ooooooooooool4ooooo`000_ooool2o`0000Cooooo00?o0000ooooooooool0
0_ooool3o`0000Wooooo00?o0000ooooooooool07oooool00ol0003oooooooooo`3ooooooooooooo
1Oooool00005ooooool0003oooooooooool000001oooool01Ol0003ooooooooooooooooo000000So
oooo00?o0000ooooooooool07oooool00ol0003oooooooooo`3ooooooooooooo1Oooool00005oooo
ool0003oooooooooool000002oooool00ol0003oooooooooo`06ooooo`Go00007?ooool00ol0003o
ooooooooo`3ooooooooooooo1_ooool00005ooooool0003oooooooooool000002oooool00ol0003o
ooooooooo`06ooooo`03o`000?oooooooooo01gooooo00?o0000ooooooooool0ooooooooooooo`Oo
oooo00001Ooooooo0000oooooooooooo000000Oooooo1?l00009ooooo`03o`000?oooooooooo01co
oooo00?o0000ooooooooool0ooooooooooooo`Sooooo00001Ooooooo0000oooooooooooo000000Oo
oooo00?o0000ooooooooool02_ooool00ol0003oooooooooo`0Kooooo`03o`000?oooooooooo0?oo
ooooooooool9ooooo`000_ooool2o`0000Sooooo1Ol00008ooooo`03o`000?oooooooooo01[ooooo
00?o0000ooooooooool0ooooooooooooo`[ooooo000Iooooo`03o`000?oooooooooo01Wooooo00?o
0000ooooooooool0ooooooooooooo`_ooooo000Iooooo`03o`000?oooooooooo01Wooooo00?o0000
ooooooooool0ooooooooooooo`_ooooo000Iooooo`03o`000?oooooooooo01Sooooo00?o0000oooo
ooooool0ooooooooooooo`cooooo000Iooooo`03o`000?oooooooooo01Oooooo00?o0000oooooooo
ool0ooooooooooooo`gooooo000Iooooo`03o`000?oooooooooo01Kooooo00?o0000ooooooooool0
ooooooooooooo`kooooo000Iooooo`03o`000?oooooooooo01Gooooo00?o0000ooooooooool0oooo
ooooooooo`oooooo000Iooooo`03o`000?oooooooooo01?ooooo0_l0003ooooooooooooo4_ooool0
01Wooooo00?o0000ooooooooool04_ooool00ol0003oooooooooo`3ooooooooooooo4_ooool001Wo
oooo0ol0000@ooooo`;o0000oooooooooooooaGooooo000Iooooo`03o`000?oooooooooo00oooooo
00?o0000ooooooooool0oooooooooooooaGooooo000Iooooo`03o`000?oooooooooo00gooooo0_l0
003ooooooooooooo6?ooool001Wooooo00?o0000ooooooooool03?ooool00ol0003oooooooooo`3o
oooooooooooo6?ooool001Wooooo00?o0000ooooooooool02_ooool2o`000?oooooooooooolKoooo
o`006Oooool00ol0003oooooooooo`09ooooo`03o`000?oooooooooo0?oooooooooooolKooooo`00
6Oooool00ol0003oooooooooo`07ooooo`;o0000oooooooooooooakooooo000Iooooo`03o`000?oo
oooooooo00Gooooo0_l0003ooooooooooooo8?ooool001Wooooo2?l0003ooooooooooooo8_ooool0
01Wooooo00?o0000ooooooooool0ooooooooooooobOooooo000Iooooo`03o`000?oooooooooo0?oo
oooooooooolWooooo`006Oooool00ol0003oooooooooo`3ooooooooooooo9oooool001Wooooo0ol0
003ooooooooooooo9oooool001Wooooo00?o0000ooooooooool0ooooooooooooobOooooo000Ioooo
o`03o`000?oooooooooo0?oooooooooooolWooooo`006Oooool00ol0003oooooooooo`3ooooooooo
oooo9oooool001Wooooo00?o0000ooooooooool0ooooooooooooobOooooo0000\
\>"],
  ImageRangeCache->{{{0, 576.688}, {356.062, 0}} -> {-0.480389, -0.0257923, \
0.0186308, 0.00160762}}],

Cell[BoxData[
    FormBox[
      TagBox[\(\[SkeletonIndicator]  Graphics  \[SkeletonIndicator]\),
        False,
        Editable->False], TraditionalForm]], "Output"]
}, Open  ]]
},
FrontEndVersion->"5.0 for Macintosh",
ScreenRectangle->{{51, 1680}, {0, 1028}},
WindowSize->{955, 969},
WindowMargins->{{4, Automatic}, {Automatic, 4}}
]

(*******************************************************************
Cached data follows.  If you edit this Notebook file directly, not
using Mathematica, you must remove the line containing CacheID at
the top of  the file.  The cache data will then be recreated when
you save this file from within Mathematica.
*******************************************************************)

(*CellTagsOutline
CellTagsIndex->{}
*)

(*CellTagsIndex
CellTagsIndex->{}
*)

(*NotebookFileOutline
Notebook[{
Cell[1754, 51, 57, 1, 28, "Input"],
Cell[1814, 54, 236, 5, 45, "Input"],

Cell[CellGroupData[{
Cell[2075, 63, 51, 1, 27, "Input"],
Cell[2129, 66, 116, 2, 46, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[2282, 73, 59, 1, 27, "Input"],
Cell[2344, 76, 58, 1, 43, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[2439, 82, 58, 1, 27, "Input"],
Cell[2500, 85, 49376, 828, 543, 3752, 260, "GraphicsData", "PostScript", \
"Graphics"],
Cell[51879, 915, 167, 4, 28, "Output"]
}, Open  ]],
Cell[52061, 922, 138, 3, 27, "Input"],

Cell[CellGroupData[{
Cell[52224, 929, 93, 1, 27, "Input"],
Cell[52320, 932, 33342, 678, 366, 4593, 319, "GraphicsData", "PostScript", \
"Graphics"],
Cell[85665, 1612, 167, 4, 28, "Output"]
}, Open  ]]
}
]
*)



(*******************************************************************
End of Mathematica Notebook file.
*******************************************************************)


